ShareTrace: Contact Tracing with the Actor Model

Proximity-based contact tracing relies on mobile-device interaction to estimate the spread of disease. ShareTrace is one such approach that improves the efficacy of tracking disease spread by considering direct and indirect forms of contact. In this work, we utilize the actor model to provide an efficient and scalable formulation of ShareTrace with asynchronous, concurrent message passing on a temporal contact network. We also introduce message reachability, an extension of temporal reachability that accounts for network topology and message-passing semantics. Our evaluation on both synthetic and real-world contact networks indicates that correct parameter values optimize for algorithmic accuracy and efficiency. In addition, we demonstrate that message reachability can accurately estimate the risk a user poses to their contacts.

==> anc/ratio-tolerance.csv <==
RatioValue,SendTolerance
0.8137002494316771,1
0.716178284188329,1
0.6844125115619248,1
0.6993807421835823,1
0.6889037132538047,1
0.6284400477492638,1
0.5470488653445085,1
0.39781868795687586,1
0.1999642100193158,1
0.7570081048040557,2
0.8175542986915753,2
0.7581698187951381,2
0.7055463405830146,2
0.7434298791316588,2
0.705998891445535,2
0.6332829211710013,2
0.5109969329135313,2
0.28172106206596303,2
0.6671599290621884,3
0.770916475894313,3
0.8220472398073086,3
0.8335531132814182,3
0.7224384993821985,3
0.7447036412551883,3
0.7050452177005433,3
0.596017536394084,3
0.35430862580746486,3
0.7265935124338379,4
0.8253956501962824,4
0.7744100190903684,4
0.8328178148380325,4
0.8388978733693537,4
0.804082169828003,4
0.7595972717106911,4
0.6829986059387122,4
0.43516230035595693,4
0.7816249848948055,5
0.7348522079039015,5
0.8614482639427373,5
0.7946514045664002,5
0.9313926723277228,5
0.8457888443066816,5
0.8429178608657223,5
0.7759951038497961,5
0.5367405508429093,5
0.8331192385246441,6
0.7784663803416766,6
0.918048345484261,6
0.8805141513403631,6
0.8384255267204309,6
0.9709066049062224,6
0.9351941383316219,6
0.8846464747590307,6
0.6548823387014666,6
0.881813985723288,7
0.8391036551224788,7
0.8362784367839908,7
0.9885515653473985,7
0.9191953140140867,7
1.079413251710255,7
1.083804942614501,7
1.0283877482927282,7
0.8114855718383467,7
0.9251915818578416,8
0.8963139316276372,8
0.8747741257595405,8
1.0553128477263987,8
1.0426572659953237,8
1.0414523761497456,8
1.1783893783423127,8
1.2940271616972978,8
1.0464554706640266,8
0.9478657827793038,9
0.9270507265091077,9
0.9062300821293569,9
0.9484444720208131,9
1.1157770662522335,9
1.0763528314702369,9
1.2867669212313375,9
1.3980821652420268,9
1.278378807275338,9
0.9560678637523049,10
0.938314446580971,10
0.9192185930031026,10
0.9221036515138026,10
1.1015887995130982,10
1.0971014382839692,10
1.2273591695133192,10
1.436017989489283,10
1.4158141253396226,10
0.9431999715545063,1
0.8094665822904223,1
0.783755030745469,1
0.77227213996398,1
0.7076207272163361,1
0.5921543472650294,1
0.45225933204919866,1
0.3003567580274065,1
0.14891311985729724,1
0.981058422308485,2
0.9476377449453575,2
0.8563792810552469,2
0.8219579525629441,2
0.8213099941126238,2
0.7274563143867139,2
0.583937623221343,2
0.41316439023148555,2
0.210874225706597,2
0.6909417369084456,3
0.9953754751032361,3
0.9526576075523141,3
0.9713313941094102,3
0.8485522884257991,3
0.8223318352169652,3
0.704095943006533,3
0.5138128650635736,3
0.27697924688610576,3
0.7265188256345636,4
1.0696359908726785,4
0.996509260159428,4
0.9789270541867169,4
0.9800916122145972,4
0.9154821553506544,4
0.8082430998902608,4
0.6306408048397331,4
0.34620998904066086,4
0.7815388670974691,5
0.754091328719497,5
1.1065094126244353,5
1.0234498718471818,5
1.1189800421358373,5
0.9997467737547451,5
0.9318538118702454,5
0.7639506100543988,5
0.450583536998888,5
0.8330294848636971,6
0.8061759010584799,6
1.1896490671978521,6
1.1367717414132752,6
1.0896998551783281,6
1.1881400064521053,6
1.0735911941829834,6
0.9041688092693719,6
0.5858877410105419,6
0.8816744851932395,7
0.8389229502961957,7
0.8509054527616332,7
1.2698000729753072,7
1.2278514150209165,7
1.452221645084724,7
1.3034983127405408,7
1.0876470981299498,7
0.7662418718852779,7
0.9251336440057997,8
0.8962361368754426,8
0.903731619501746,8
1.3675739009210515,8
1.3385588981880958,8
1.384033597931164,8
1.586035450127857,8
1.4340814110543647,8
1.0057500699733277,8
0.9483566194345117,9
0.9277225907921207,9
0.939510049795088,9
0.9548803415614238,9
1.437183420306409,9
1.4421011247061888,9
1.768437501950348,9
1.7569092016103856,9
1.2455853422577583,9
0.9564500150234361,10
0.9388411501856352,10
0.9198944271163562,10
0.9472733723383528,10
1.4294661436541676,10
1.4645171603654512,10
1.667591068403923,10
1.8363895235503922,10
1.4620218454540952,10
0.7471460023705218,1
0.6625693308181918,1
0.6260854959564275,1
0.6275269242689584,1
0.5991769875054201,1
0.5243220594325771,1
0.42787823149064785,1
0.2950812849693788,1
0.1468624867155439,1
0.7047421203594545,2
0.7507661615289922,2
0.7001522483036466,2
0.642512856510716,2
0.6670916845829702,2
0.6122559021720391,2
0.5244721076511868,2
0.3929383047052948,2
0.20775519031236359,2
0.6680620477124747,3
0.7108968503534816,3
0.75508931341154,3
0.7594426031322706,3
0.6563524465560645,3
0.6644211463475526,3
0.6008752927468802,3
0.4764774233619986,3
0.2669368144431426,3
0.7268522168791113,4
0.7685337057462819,4
0.7142059372293992,4
0.7649246689121978,4
0.7636391755153175,4
0.7094684851224434,4
0.6589859008267073,4
0.55562192403709,4
0.32740314433505274,4
0.7819238487529453,5
0.7306498088218397,5
0.7950801714706158,5
0.729552730677699,5
0.8393641510173898,5
0.7668745657640889,5
0.732962295280075,5
0.6439215853203877,5
0.40917987169547565,5
0.8334673959552872,6
0.7796993691786732,6
0.8550068724586233,6
0.812550507308679,6
0.7703737900582776,6
0.8707756899315533,6
0.8192149512632816,6
0.7449475428974672,6
0.5195371645129091,6
0.8820986203744848,7
0.8401676777023838,7
0.8301592205691684,7
0.9122527427947257,7
0.8494652286864854,7
0.9426701170388839,7
0.9393034958143295,7
0.856261174789241,7
0.6554529135544481,7
0.9250773086641021,8
0.8961604974644801,8
0.874188228070024,8
0.981890329607769,8
0.9613193905526275,8
0.9441742580150175,8
1.0210816801835179,8
1.0536801650677674,8
0.8320832259589461,8
0.946705935380675,9
0.9254642140142173,9
0.905134877459743,9
0.9275836908827795,9
1.0266784787896484,9
0.9849934117311804,9
1.1044688427444902,9
1.12778043329345,9
0.9348439952753946,9
0.955146616782019,10
0.9370454284686063,10
0.9183511794886409,10
0.914294255755702,10
1.0222603172113514,10
1.0095046491655988,10
1.0739463438893602,10
1.1554870126273147,10
0.9923818004444223,10


==> anc/ratio-transmission.csv <==
RatioValue,Transmission
0.8137002494316771,1
0.716178284188329,2
0.6844125115619248,3
0.6993807421835823,4
0.6889037132538047,5
0.6284400477492638,6
0.5470488653445085,7
0.39781868795687586,8
0.1999642100193158,9
0.7570081048040557,1
0.8175542986915753,2
0.7581698187951381,3
0.7055463405830146,4
0.7434298791316588,5
0.705998891445535,6
0.6332829211710013,7
0.5109969329135313,8
0.28172106206596303,9
0.6671599290621884,1
0.770916475894313,2
0.8220472398073086,3
0.8335531132814182,4
0.7224384993821985,5
0.7447036412551883,6
0.7050452177005433,7
0.596017536394084,8
0.35430862580746486,9
0.7265935124338379,1
0.8253956501962824,2
0.7744100190903684,3
0.8328178148380325,4
0.8388978733693537,5
0.804082169828003,6
0.7595972717106911,7
0.6829986059387122,8
0.43516230035595693,9
0.7816249848948055,1
0.7348522079039015,2
0.8614482639427373,3
0.7946514045664002,4
0.9313926723277228,5
0.8457888443066816,6
0.8429178608657223,7
0.7759951038497961,8
0.5367405508429093,9
0.8331192385246441,1
0.7784663803416766,2
0.918048345484261,3
0.8805141513403631,4
0.8384255267204309,5
0.9709066049062224,6
0.9351941383316219,7
0.8846464747590307,8
0.6548823387014666,9
0.881813985723288,1
0.8391036551224788,2
0.8362784367839908,3
0.9885515653473985,4
0.9191953140140867,5
1.079413251710255,6
1.083804942614501,7
1.0283877482927282,8
0.8114855718383467,9
0.9251915818578416,1
0.8963139316276372,2
0.8747741257595405,3
1.0553128477263987,4
1.0426572659953237,5
1.0414523761497456,6
1.1783893783423127,7
1.2940271616972978,8
1.0464554706640266,9
0.9478657827793038,1
0.9270507265091077,2
0.9062300821293569,3
0.9484444720208131,4
1.1157770662522335,5
1.0763528314702369,6
1.2867669212313375,7
1.3980821652420268,8
1.278378807275338,9
0.9560678637523049,1
0.938314446580971,2
0.9192185930031026,3
0.9221036515138026,4
1.1015887995130982,5
1.0971014382839692,6
1.2273591695133192,7
1.436017989489283,8
1.4158141253396226,9
0.9431999715545063,1
0.8094665822904223,2
0.783755030745469,3
0.77227213996398,4
0.7076207272163361,5
0.5921543472650294,6
0.45225933204919866,7
0.3003567580274065,8
0.14891311985729724,9
0.981058422308485,1
0.9476377449453575,2
0.8563792810552469,3
0.8219579525629441,4
0.8213099941126238,5
0.7274563143867139,6
0.583937623221343,7
0.41316439023148555,8
0.210874225706597,9
0.6909417369084456,1
0.9953754751032361,2
0.9526576075523141,3
0.9713313941094102,4
0.8485522884257991,5
0.8223318352169652,6
0.704095943006533,7
0.5138128650635736,8
0.27697924688610576,9
0.7265188256345636,1
1.0696359908726785,2
0.996509260159428,3
0.9789270541867169,4
0.9800916122145972,5
0.9154821553506544,6
0.8082430998902608,7
0.6306408048397331,8
0.34620998904066086,9
0.7815388670974691,1
0.754091328719497,2
1.1065094126244353,3
1.0234498718471818,4
1.1189800421358373,5
0.9997467737547451,6
0.9318538118702454,7
0.7639506100543988,8
0.450583536998888,9
0.8330294848636971,1
0.8061759010584799,2
1.1896490671978521,3
1.1367717414132752,4
1.0896998551783281,5
1.1881400064521053,6
1.0735911941829834,7
0.9041688092693719,8
0.5858877410105419,9
0.8816744851932395,1
0.8389229502961957,2
0.8509054527616332,3
1.2698000729753072,4
1.2278514150209165,5
1.452221645084724,6
1.3034983127405408,7
1.0876470981299498,8
0.7662418718852779,9
0.9251336440057997,1
0.8962361368754426,2
0.903731619501746,3
1.3675739009210515,4
1.3385588981880958,5
1.384033597931164,6
1.586035450127857,7
1.4340814110543647,8
1.0057500699733277,9
0.9483566194345117,1
0.9277225907921207,2
0.939510049795088,3
0.9548803415614238,4
1.437183420306409,5
1.4421011247061888,6
1.768437501950348,7
1.7569092016103856,8
1.2455853422577583,9
0.9564500150234361,1
0.9388411501856352,2
0.9198944271163562,3
0.9472733723383528,4
1.4294661436541676,5
1.4645171603654512,6
1.667591068403923,7
1.8363895235503922,8
1.4620218454540952,9
0.7471460023705218,1
0.6625693308181918,2
0.6260854959564275,3
0.6275269242689584,4
0.5991769875054201,5
0.5243220594325771,6
0.42787823149064785,7
0.2950812849693788,8
0.1468624867155439,9
0.7047421203594545,1
0.7507661615289922,2
0.7001522483036466,3
0.642512856510716,4
0.6670916845829702,5
0.6122559021720391,6
0.5244721076511868,7
0.3929383047052948,8
0.20775519031236359,9
0.6680620477124747,1
0.7108968503534816,2
0.75508931341154,3
0.7594426031322706,4
0.6563524465560645,5
0.6644211463475526,6
0.6008752927468802,7
0.4764774233619986,8
0.2669368144431426,9
0.7268522168791113,1
0.7685337057462819,2
0.7142059372293992,3
0.7649246689121978,4
0.7636391755153175,5
0.7094684851224434,6
0.6589859008267073,7
0.55562192403709,8
0.32740314433505274,9
0.7819238487529453,1
0.7306498088218397,2
0.7950801714706158,3
0.729552730677699,4
0.8393641510173898,5
0.7668745657640889,6
0.732962295280075,7
0.6439215853203877,8
0.40917987169547565,9
0.8334673959552872,1
0.7796993691786732,2
0.8550068724586233,3
0.812550507308679,4
0.7703737900582776,5
0.8707756899315533,6
0.8192149512632816,7
0.7449475428974672,8
0.5195371645129091,9
0.8820986203744848,1
0.8401676777023838,2
0.8301592205691684,3
0.9122527427947257,4
0.8494652286864854,5
0.9426701170388839,6
0.9393034958143295,7
0.856261174789241,8
0.6554529135544481,9
0.9250773086641021,1
0.8961604974644801,2
0.874188228070024,3
0.981890329607769,4
0.9613193905526275,5
0.9441742580150175,6
1.0210816801835179,7
1.0536801650677674,8
0.8320832259589461,9
0.946705935380675,1
0.9254642140142173,2
0.905134877459743,3
0.9275836908827795,4
1.0266784787896484,5
0.9849934117311804,6
1.1044688427444902,7
1.12778043329345,8
0.9348439952753946,9
0.955146616782019,1
0.9370454284686063,2
0.9183511794886409,3
0.914294255755702,4
1.0222603172113514,5
1.0095046491655988,6
1.0739463438893602,7
1.1554870126273147,8
0.9923818004444223,9


==> anc/scalability-geometric.csv <==
Edges,RuntimeInSeconds
18258,39.6857
18258,39.4218
18258,38.4192
18258,38.1814
18258,37.7956
18258,38.3425
18258,39.2231
18258,39.7357
18258,39.3727
18258,40.0595
18658,22.0959
18658,21.894
18658,22.2987
18658,21.7131
18658,22.2356
18658,21.6182
18658,21.7596
18658,21.2862
18658,22.9601
18658,22.8559
18959,9.9494
18959,9.8135
18959,10.0262
18959,9.9059
18959,10.0121
18959,10.2375
18959,9.9902
18959,10.1261
18959,9.9162
18959,10.0296
19077,55.8037
19077,52.1552
19077,52.7439
19077,53.4756
19077,54.428
19077,52.5727
19077,52.3609
19077,54.75
19077,50.633
19077,53.8124
19825,20.4978
19825,19.9927
19825,19.6817
19825,20.4196
19825,19.7392
19825,20.5235
19825,20.1344
19825,20.0694
19825,19.9045
19825,19.9956
19526,53.6725
19526,54.9095
19526,54.4886
19526,53.1372
19526,53.86
19526,52.8093
19526,51.5837
19526,54.1159
19526,52.7588
19526,52.3006
20095,9.2796
20095,9.2541
20095,9.184
20095,6.2209
20095,6.1912
20095,9.3467
20095,9.1504
20095,9.2548
20095,9.2726
20095,9.2386
20438,21.115
20438,21.0195
20438,20.5411
20438,20.3334
20438,20.6177
20438,20.3273
20438,20.3644
20438,20.0571
20438,20.6194
20438,20.9247
20677,17.9633
20677,17.0552
20677,17.0771
20677,17.1545
20677,17.8885
20677,17.5188
20677,17.6193
20677,17.4073
20677,17.2285
20677,17.2146
21140,14.0501
21140,13.7354
21140,12.9629
21140,13.4866
21140,13.0758
21140,13.632
21140,10.3802
21140,12.8824
21140,13.1051
21140,12.8198
21218,23.3769
21218,23.4639
21218,23.7365
21218,23.0365
21218,23.5929
21218,24.2531
21218,23.2464
21218,22.923
21218,23.4061
21218,23.5274
21576,15.7422
21576,15.5113
21576,15.9454
21576,15.6924
21576,15.6318
21576,15.6724
21576,15.9817
21576,15.4956
21576,15.6745
21576,15.7202
21791,22.388
21791,21.0755
21791,21.0013
21791,21.6098
21791,21.9721
21791,21.8856
21791,21.6663
21791,21.9312
21791,22.0608
21791,22.5811
22060,25.0292
22060,25.3104
22060,25.1336
22060,24.6874
22060,24.5468
22060,25.1988
22060,25.2433
22060,26.3097
22060,24.4246
22060,25.28
22401,16.7363
22401,16.6645
22401,16.3801
22401,16.4637
22401,16.8317
22401,16.4348
22401,16.3119
22401,16.2467
22401,16.052
22401,16.238
22798,19.4691
22798,19.449
22798,19.1033
22798,18.9993
22798,18.7783
22798,19.124
22798,18.6057
22798,19.2569
22798,18.5345
22798,16.0932
23169,53.3334
23169,55.1354
23169,55.0655
23169,54.0458
23169,55.2719
23169,56.269
23169,54.3915
23169,53.9605
23169,57.0975
23169,54.4113
23325,30.5667
23325,30.2034
23325,30.1457
23325,30.4291
23325,30.8846
23325,29.8618
23325,29.8998
23325,30.7657
23325,29.4448
23325,30.7785
23737,14.6454
23737,14.7157
23737,15.0291
23737,14.4281
23737,14.5794
23737,14.9949
23737,14.6296
23737,14.6789
23737,14.3487
23737,14.4146
23898,57.3208
23898,53.434
23898,55.2084
23898,56.1265
23898,56.0188
23898,58.6701
23898,58.0601
23898,55.6759
23898,57.5877
23898,57.8499
12245,23.8352
12245,24.1656
12245,23.5459
12245,24.5438
12245,24.1641
12245,24.7771
12245,24.7918
12245,24.1883
12245,24.1027
12245,24.6002
12654,39.0088
12654,39.9207
12654,39.7547
12654,39.5111
12654,39.5789
12654,39.5023
12654,39.7456
12654,39.8692
12654,39.7188
12654,38.9379
12852,8.0962
12852,8.0191
12852,5.001
12852,8.0298
12852,8.0383
12852,8.0374
12852,8.0275
12852,8.1435
12852,8.155
12852,5.0821
13533,21.3644
13533,20.9475
13533,21.2201
13533,20.6337
13533,21.222
13533,20.762
13533,21.0622
13533,20.5996
13533,20.8561
13533,20.8929
13396,33.6924
13396,34.0932
13396,33.8106
13396,33.7226
13396,33.2485
13396,33.5064
13396,34.078
13396,34.3021
13396,34.4126
13396,34.2562
13823,35.2812
13823,34.8086
13823,35.6002
13823,34.9816
13823,35.6429
13823,34.7744
13823,34.8853
13823,35.8803
13823,34.7417
13823,36.1109
14031,31.0939
14031,30.3822
14031,29.9341
14031,31.0688
14031,31.1816
14031,30.7933
14031,30.0189
14031,29.7685
14031,30.2624
14031,30.79
14585,14.0313
14585,13.5579
14585,13.608
14585,13.5812
14585,14.0185
14585,14.1853
14585,14.15
14585,14.0794
14585,13.801
14585,13.8419
14817,11.2121
14817,11.1606
14817,11.2196
14817,11.138
14817,10.9242
14817,11.3963
14817,11.2922
14817,11.5454
14817,10.9588
14817,11.1763
15074,9.0359
15074,8.9152
15074,8.9556
15074,8.9341
15074,6.029
15074,8.8021
15074,5.8121
15074,8.8873
15074,8.997
15074,5.909
15325,8.1429
15325,5.3698
15325,8.301
15325,8.4716
15325,8.4719
15325,8.4114
15325,8.3153
15325,5.3115
15325,5.3193
15325,8.1675
15590,24.3897
15590,24.6209
15590,25.5629
15590,24.3386
15590,24.3244
15590,24.2086
15590,25.0096
15590,24.2849
15590,24.4772
15590,24.9334
15946,16.4764
15946,17.1478
15946,16.6971
15946,16.5228
15946,16.7177
15946,16.7377
15946,16.4432
15946,16.2555
15946,16.9032
15946,16.4701
16054,38.2789
16054,38.1189
16054,38.5849
16054,38.4831
16054,37.975
16054,38.2584
16054,38.6097
16054,36.8155
16054,38.2779
16054,38.4123
16673,41.1834
16673,40.7208
16673,41.9039
16673,40.9489
16673,42.2308
16673,41.3207
16673,41.9514
16673,41.3519
16673,41.6651
16673,41.4223
16890,47.2912
16890,48.2578
16890,49.3576
16890,46.1801
16890,48.8642
16890,48.2525
16890,48.4106
16890,47.9211
16890,47.9074
16890,48.1501
17064,8.9399
17064,8.903
17064,5.8882
17064,9.0872
17064,8.7834
17064,8.7401
17064,8.8661
17064,8.7574
17064,8.8315
17064,8.7003
17177,36.3702
17177,37.221
17177,37.0096
17177,37.2416
17177,37.2008
17177,35.7491
17177,33.5634
17177,35.8965
17177,36.8699
17177,35.8834
17929,25.5025
17929,25.6857
17929,25.2884
17929,26.0937
17929,25.6677
17929,25.6523
17929,25.3813
17929,24.7976
17929,25.3898
17929,25.7025
18140,38.5
18140,38.2733
18140,38.2671
18140,38.6642
18140,38.4087
18140,38.4792
18140,38.0364
18140,38.4843
18140,37.7781
18140,37.8209
6259,6.9252
6259,6.8625
6259,6.8731
6259,6.8186
6259,6.9507
6259,6.785
6259,6.8711
6259,6.9723
6259,6.9402
6259,6.9753
6567,11.3495
6567,11.4654
6567,11.5323
6567,11.3088
6567,8.857
6567,11.8176
6567,11.2295
6567,11.544
6567,11.516
6567,11.3681
6813,8.0186
6813,7.8716
6813,7.9752
6813,4.958
6813,7.8735
6813,7.8816
6813,4.9701
6813,8.0499
6813,8.0246
6813,7.9721
7210,9.7755
7210,9.8165
7210,9.8255
7210,9.8301
7210,9.8167
7210,10.0127
7210,9.78
7210,10.024
7210,9.9296
7210,9.7731
7366,18.4396
7366,18.9028
7366,18.6995
7366,17.7741
7366,18.4456
7366,18.5381
7366,18.7593
7366,18.3166
7366,17.9783
7366,18.6821
7561,11.9152
7561,11.8235
7561,11.5452
7561,11.6476
7561,12.1118
7561,12.0595
7561,11.9596
7561,11.8311
7561,11.842
7561,11.8465
8094,9.5016
8094,9.567
8094,9.5926
8094,9.2985
8094,9.456
8094,9.5725
8094,9.5051
8094,9.4428
8094,9.4103
8094,9.5959
8584,22.1822
8584,22.3885
8584,21.6821
8584,21.6213
8584,20.9317
8584,22.0419
8584,22.2289
8584,21.6016
8584,21.181
8584,21.7413
8730,11.7235
8730,11.7771
8730,11.8415
8730,11.4624
8730,11.8016
8730,11.7035
8730,11.5445
8730,11.7434
8730,11.5884
8730,11.7086
8895,8.4207
8895,8.2753
8895,5.2986
8895,8.2522
8895,8.307
8895,5.285
8895,8.259
8895,8.2357
8895,8.2512
8895,8.3773
9236,12.8622
9236,12.9661
9236,12.8882
9236,12.7769
9236,13.0977
9236,12.8494
9236,12.9647
9236,13.1134
9236,12.9653
9236,13.1031
9509,22.5422
9509,22.5522
9509,22.7029
9509,22.3637
9509,22.1257
9509,22.5708
9509,22.0107
9509,22.0959
9509,22.1524
9509,21.6646
9901,7.5689
9901,7.5632
9901,4.5991
9901,4.6036
9901,7.542
9901,4.5211
9901,4.5003
9901,7.5663
9901,4.5974
9901,4.5963
10042,11.4398
10042,11.3537
10042,10.9188
10042,8.0467
10042,11.0398
10042,8.1042
10042,11.2566
10042,8.1737
10042,11.401
10042,11.1257
10412,9.2572
10412,9.4076
10412,9.4225
10412,9.3318
10412,9.5615
10412,9.4855
10412,9.4439
10412,6.3652
10412,9.4906
10412,9.3542
10781,23.0067
10781,22.9544
10781,22.8216
10781,23.7939
10781,23.3997
10781,23.24
10781,22.5708
10781,22.9369
10781,23.2483
10781,22.9955
10916,24.4245
10916,24.0387
10916,24.3093
10916,24.4075
10916,24.2012
10916,24.2202
10916,24.625
10916,24.4785
10916,24.6513
10916,24.2871
11370,20.0137
11370,20.2419
11370,20.3709
11370,19.6318
11370,19.9082
11370,19.9
11370,20.0594
11370,19.9324
11370,19.4733
11370,19.8876
11686,9.8144
11686,9.9936
11686,9.9315
11686,9.8548
11686,9.8042
11686,10.023
11686,9.9405
11686,9.939
11686,9.9289
11686,9.8619
11949,10.0343
11949,9.8692
11949,9.9954
11949,9.7413
11949,9.9038
11949,10.0325
11949,10.055
11949,6.8522
11949,9.8371
11949,9.95
29117,40.9174
29117,33.2384
29117,40.0437
29117,39.6988
29117,37.9965
29117,36.4609
29117,30.3355
29117,31.2233
29117,38.1826
29117,40.1902
29268,52.3391
29268,51.5754
29268,53.8286
29268,54.6233
29268,47.2374
29268,61.4582
29268,60.7787
29268,56.3993
29268,50.0283
29268,59.456
29193,70.3497
29193,67.4822
29193,68.4426
29193,65.5231
29193,64.9544
29193,61.2437
29193,67.9384
29193,71.3866
29193,65.8993
29193,73.9088
29644,80.9307
29644,79.9646
29644,86.8027
29644,83.0614
29644,87.3021
29644,87.2023
29644,79.8417
29644,82.7292
29644,91.9401
29644,84.8737
30435,85.8076
30435,84.8178
30435,86.604
30435,88.4636
30435,85.9168
30435,83.9688
30435,83.8626
30435,87.565
30435,87.6795
30435,88.3806
24292,42.2603
24292,40.0361
24292,41.6978
24292,41.4848
24292,40.795
24292,42.2179
24292,41.5338
24292,44.2084
24292,43.6891
24292,43.4298
24560,11.5124
24560,11.2517
24560,11.4531
24560,11.5021
24560,11.5506
24560,11.7061
24560,11.5424
24560,11.5421
24560,11.6952
24560,11.5038
24943,71.9311
24943,70.1312
24943,70.6964
24943,67.309
24943,69.4
24943,67.0175
24943,70.0568
24943,69.9226
24943,70.991
24943,70.6438
25386,59.3584
25386,60.2223
25386,59.1186
25386,60.3085
25386,61.4049
25386,60.462
25386,59.6109
25386,58.285
25386,58.7857
25386,57.7054
25831,68.0545
25831,68.3156
25831,68.2898
25831,67.6409
25831,71.1134
25831,66.9165
25831,67.7972
25831,67.5684
25831,68.3619
25831,68.2196
25912,27.1864
25912,28.1811
25912,27.1907
25912,27.8851
25912,28.3067
25912,28.5178
25912,27.9893
25912,27.2988
25912,27.0218
25912,27.9006
26266,32.1594
26266,33.2816
26266,33.5831
26266,32.6345
26266,32.8394
26266,32.4335
26266,32.5209
26266,32.725
26266,32.2983
26266,32.8403
26250,28.4059
26250,28.5628
26250,29.0121
26250,29.4964
26250,28.6822
26250,28.6289
26250,28.2741
26250,28.9103
26250,29.2508
26250,28.9235
26663,15.1832
26663,16.1385
26663,15.0088
26663,15.8015
26663,16.0032
26663,15.6318
26663,15.2586
26663,16.2367
26663,15.4913
26663,15.3634
26880,10.4311
26880,7.3846
26880,10.1811
26880,7.2332
26880,10.5806
26880,10.371
26880,10.4723
26880,10.3298
26880,10.4159
26880,10.3613
277,0.2219
277,0.2
277,0.2197
277,0.2083
277,0.175
277,0.2394
277,0.185
277,0.1941
277,0.2251
277,0.2236
544,0.31
544,0.2801
544,0.2894
544,0.2691
544,0.2884
544,0.3194
544,0.2956
544,0.288
544,0.2802
544,0.2885
883,0.559
883,0.6624
883,0.4972
883,0.575
883,0.6137
883,0.6128
883,0.5599
883,0.5849
883,0.5725
883,0.5783
1181,0.5344
1181,0.508
1181,0.5175
1181,0.6261
1181,0.5765
1181,0.4789
1181,0.5156
1181,0.4832
1181,0.49
1181,0.5025
1497,0.2173
1497,0.2101
1497,0.202
1497,0.213
1497,0.2327
1497,0.2086
1497,0.2151
1497,0.2197
1497,0.2168
1497,0.2071
1726,1.1157
1726,1.1921
1726,1.2568
1726,1.1823
1726,1.2176
1726,1.2535
1726,1.1161
1726,1.2397
1726,1.0868
1726,1.2776
2008,1.4626
2008,1.4998
2008,1.556
2008,1.4908
2008,1.5335
2008,1.6051
2008,1.4823
2008,1.3821
2008,1.5705
2008,1.521
2444,0.4215
2444,0.4317
2444,0.4184
2444,0.4323
2444,0.4925
2444,0.4721
2444,0.4361
2444,0.4653
2444,0.4525
2444,0.4269
2658,0.3256
2658,0.3495
2658,0.3384
2658,0.3188
2658,0.3268
2658,0.3327
2658,0.3336
2658,0.3033
2658,0.3273
2658,0.3329
2876,6.4429
2876,6.4774
2876,6.4474
2876,6.4217
2876,6.4851
2876,6.551
2876,6.4482
2876,6.4297
2876,6.4733
2876,6.4982
3343,7.5259
3343,7.4638
3343,7.502
3343,7.5976
3343,7.5039
3343,7.4249
3343,7.4106
3343,7.5732
3343,7.65
3343,7.5555
3575,7.2861
3575,7.1457
3575,7.1838
3575,7.2243
3575,7.1961
3575,7.343
3575,7.1943
3575,7.2552
3575,7.23
3575,7.2415
3854,9.9516
3854,10.0901
3854,10.2585
3854,10.1148
3854,10.0804
3854,9.9943
3854,10.1472
3854,10.1208
3854,10.1373
3854,9.894
4119,13.5881
4119,13.2416
4119,13.6502
4119,13.4274
4119,13.5592
4119,14.018
4119,13.9013
4119,13.7304
4119,13.7431
4119,13.8643
4456,9.2348
4456,9.1982
4456,9.196
4456,9.1422
4456,9.3594
4456,9.3258
4456,9.3579
4456,9.2536
4456,9.2021
4456,9.2158
4822,10.8795
4822,10.6137
4822,10.8918
4822,10.989
4822,11.0122
4822,10.7933
4822,10.8308
4822,10.919
4822,10.7944
4822,10.8692
4997,7.7602
4997,7.7089
4997,7.7027
4997,7.5406
4997,7.6211
4997,7.6665
4997,7.6296
4997,7.7477
4997,7.6216
4997,7.6914
5322,7.2181
5322,4.2212
5322,7.227
5322,7.2241
5322,7.238
5322,7.1991
5322,7.2634
5322,7.2224
5322,7.1824
5322,7.2132
5596,7.1982
5596,7.2698
5596,7.225
5596,7.1727
5596,7.1702
5596,7.1533
5596,7.2294
5596,7.1615
5596,7.2538
5596,7.2699
6019,10.462
6019,10.3504
6019,10.5665
6019,10.5824
6019,10.5118
6019,10.424
6019,10.3518
6019,10.4455
6019,10.2652
6019,10.6256
18196,54.967
18196,53.3861
18196,55.2631
18196,58.8114
18196,52.5862
18196,54.194
18196,56.5666
18196,52.9089
18196,55.7629
18196,58.9619
18396,31.9287
18396,33.4869
18396,29.8398
18396,33.155
18396,33.2946
18396,27.1119
18396,31.8881
18396,31.9488
18396,25.0708
18396,26.4081
18596,31.9749
18596,44.1958
18596,42.6632
18596,36.0971
18596,44.2079
18596,33.1522
18596,41.3804
18596,33.4978
18596,33.9039
18596,30.2341
18796,164.8494
18796,136.4537
18796,186.5425
18796,193.8621
18796,194.8024
18796,189.1036
18796,166.6256
18796,187.7567
18796,157.7231
18796,199.1467
18996,129.4101
18996,134.4791
18996,127.4412
18996,106.8384
18996,131.749
18996,106.5375
18996,127.7906
18996,127.8894
18996,125.9443
18996,108.7473
16196,34.4302
16196,44.0031
16196,55.8394
16196,37.1154
16196,38.7587
16196,37.5606
16196,35.5401
16196,35.8853
16196,35.5806
16196,41.4031
16396,60.4669
16396,62.9611
16396,55.4214
16396,65.9838
16396,64.9015
16396,64.3156
16396,65.5004
16396,53.4171
16396,63.6095
16396,60.7393
16596,17.6629
16596,14.5588
16596,14.8929
16596,14.1331
16596,13.9608
16596,14.4688
16596,14.2612
16596,14.3688
16596,14.5405
16596,13.7878
16796,156.0901
16796,299.1091
16796,223.9461
16796,299.1585
16796,213.8734
16796,270.2926
16796,206.8384
16796,185.2586
16796,158.7404
16796,214.7272
16996,42.3322
16996,39.0744
16996,40.2616
16996,43.0811
16996,37.7803
16996,39.0209
16996,38.7242
16996,43.2221
16996,41.5264
16996,38.7621
17196,45.4593
17196,50.8949
17196,51.2008
17196,50.7686
17196,49.5773
17196,46.6206
17196,51.7141
17196,51.5628
17196,44.1971
17196,54.6885
17396,117.6727
17396,111.3296
17396,120.1961
17396,121.2708
17396,109.1383
17396,102.7261
17396,107.1246
17396,126.0254
17396,111.6342
17396,114.3273
17596,63.513
17596,59.5467
17596,61.7977
17596,62.5569
17596,67.1511
17596,61.8329
17596,59.8206
17596,61.2826
17596,66.2833
17596,69.1986
17796,22.5176
17796,23.1524
17796,22.3379
17796,26.7591
17796,25.1411
17796,24.8149
17796,24.5805
17796,24.3544
17796,28.2814
17796,24.325
17996,26.791
17996,25.5717
17996,28.3146
17996,26.5964
17996,27.5583
17996,23.4099
17996,25.3339
17996,25.5015
17996,26.1199
17996,24.3929
4196,12.5151
4196,11.9962
4196,11.4804
4196,12.6492
4196,11.3058
4196,11.2902
4196,12.5416
4196,12.1526
4196,11.7401
4196,12.9366
4396,32.7467
4396,33.5073
4396,29.7936
4396,33.9733
4396,34.6362
4396,30.6297
4396,29.4648
4396,30.7357
4396,32.0193
4396,32.5154
4596,78.7564
4596,85.8299
4596,88.237
4596,95.339
4596,80.0904
4596,77.6868
4596,100.6216
4596,94.6792
4596,74.3752
4596,70.9326
4796,47.2907
4796,47.5457
4796,48.5633
4796,50.8819
4796,52.7241
4796,51.1607
4796,46.7707
4796,60.8306
4796,52.8724
4796,55.5637
4996,29.8265
4996,29.3315
4996,32.1917
4996,30.3836
4996,31.6797
4996,29.4551
4996,28.5314
4996,30.1137
4996,26.8814
4996,29.026
5196,14.0882
5196,13.8436
5196,14.615
5196,13.7005
5196,14.1143
5196,13.4203
5196,14.5086
5196,14.3674
5196,14.2842
5196,14.0519
5396,77.117
5396,77.4186
5396,78.3285
5396,81.6526
5396,74.1949
5396,74.9236
5396,68.2789
5396,83.1368
5396,80.5262
5396,81.2169
5596,14.2012
5596,12.997
5596,12.454
5596,14.9727
5596,14.048
5596,13.6171
5596,14.4004
5596,14.4745
5596,13.9488
5596,14.7118
5796,11.9795
5796,12.6052
5796,12.7128
5796,11.4816
5796,12.6378
5796,12.2966
5796,12.4371
5796,12.0284
5796,12.8145
5796,11.5362
5996,25.278
5996,25.8411
5996,27.3316
5996,24.3107
5996,26.3171
5996,27.0666
5996,27.5844
5996,28.4369
5996,25.5901
5996,27.5854
6196,17.2511
6196,16.5913
6196,16.6467
6196,17.5459
6196,17.3765
6196,15.8069
6196,17.1196
6196,18.238
6196,14.8291
6196,17.1471
6396,153.4098
6396,122.9386
6396,132.0547
6396,145.6574
6396,191.7595
6396,169.4087
6396,137.5479
6396,187.961
6396,124.0035
6396,138.3948
6596,16.3863
6596,15.285
6596,15.3334
6596,16.6049
6596,14.3279
6596,15.069
6596,15.8716
6596,15.5974
6596,16.1898
6596,16.4724
6796,56.1988
6796,62.8689
6796,49.3788
6796,52.2899
6796,45.5614
6796,51.8124
6796,52.7807
6796,55.8452
6796,57.4549
6796,51.8328
6996,108.6634
6996,102.0138
6996,98.1267
6996,107.0334
6996,111.5654
6996,105.7616
6996,100.4676
6996,112.8542
6996,111.7033
6996,114.4975
7196,82.7614
7196,83.0417
7196,86.7063
7196,73.7842
7196,76.3708
7196,79.335
7196,77.3921
7196,79.3029
7196,80.9604
7196,79.6297
7396,21.4147
7396,22.7593
7396,21.8253
7396,20.6442
7396,22.8219
7396,20.3954
7396,21.5381
7396,20.9639
7396,20.9969
7396,22.8509
7596,13.9897
7596,13.7344
7596,16.1386
7596,15.3945
7596,14.7692
7596,15.5326
7596,13.6185
7596,14.4258
7596,14.7671
7596,15.9793
7796,20.758
7796,20.511
7796,19.8899
7796,21.3689
7796,21.002
7796,19.736
7796,19.9484
7796,20.2588
7796,18.4911
7796,19.8188
7996,23.574
7996,21.9977
7996,21.3442
7996,24.1651
7996,23.5369
7996,22.852
7996,21.3458
7996,22.8675
7996,21.3719
7996,22.1285
4196,8.6933
4196,8.6674
4196,8.9192
4196,8.6022
4196,8.5392
4196,9.1653
4196,8.996
4196,9.0845
4196,9.2577
4196,9.1239
4396,20.6433
4396,20.9867
4396,19.9035
4396,23.2917
4396,20.5463
4396,24.5964
4396,19.6258
4396,21.9361
4396,20.0075
4396,21.5486
4596,51.7835
4596,47.2135
4596,37.0384
4596,52.7363
4596,53.6195
4596,49.616
4596,47.7152
4596,44.6904
4596,40.6409
4596,38.9189
4796,27.4152
4796,27.1731
4796,26.4843
4796,23.8769
4796,29.4886
4796,23.3934
4796,31.5236
4796,25.3424
4796,27.8479
4796,28.6525
4996,18.7142
4996,19.1564
4996,17.9652
4996,19.8931
4996,19.0608
4996,19.9721
4996,18.898
4996,17.8036
4996,17.4864
4996,18.4357
5196,10.2649
5196,10.0666
5196,10.5854
5196,10.5115
5196,10.4966
5196,10.8726
5196,10.3575
5196,10.5655
5196,9.9945
5196,10.3365
5396,41.8504
5396,37.5732
5396,37.567
5396,47.0009
5396,48.0688
5396,43.5327
5396,45.425
5396,38.3313
5396,42.3097
5396,40.7251
5596,10.0921
5596,9.8515
5596,10.0164
5596,10.0241
5596,9.844
5596,9.9691
5596,9.7545
5596,10.3093
5596,10.016
5596,10.1771
5796,8.5515
5796,9.0287
5796,9.3073
5796,8.8253
5796,9.0447
5796,9.0729
5796,9.1525
5796,9.4666
5796,9.1167
5796,9.2604
5996,15.6838
5996,16.1379
5996,16.132
5996,16.0937
5996,16.9893
5996,15.5509
5996,15.6331
5996,16.4559
5996,15.7826
5996,15.9047
6196,11.2692
6196,12.0391
6196,11.5526
6196,11.7758
6196,11.9658
6196,11.7206
6196,11.6593
6196,11.7749
6196,11.5029
6196,11.3539
6396,82.1658
6396,68.9143
6396,100.3262
6396,103.4458
6396,83.382
6396,84.1831
6396,65.2327
6396,87.7975
6396,79.5334
6396,78.8423
6596,10.1968
6596,10.9938
6596,10.2877
6596,10.6967
6596,10.2993
6596,10.8961
6596,10.8464
6596,11.1172
6596,10.6177
6596,10.9427
6796,29.9562
6796,29.2984
6796,33.4159
6796,31.4968
6796,31.8052
6796,31.9084
6796,30.2171
6796,28.2994
6796,32.0811
6796,33.0347
6996,62.8752
6996,59.7451
6996,51.6409
6996,60.1677
6996,55.8645
6996,58.2373
6996,47.1586
6996,63.3113
6996,52.3524
6996,62.7643
7196,47.1802
7196,43.7172
7196,48.1999
7196,48.2463
7196,49.4079
7196,51.4878
7196,46.6922
7196,39.9838
7196,48.1556
7196,45.9275
7396,13.7657
7396,14.2351
7396,14.2891
7396,14.0476
7396,14.0847
7396,14.2913
7396,14.0552
7396,13.9031
7396,13.6646
7396,13.5517
7596,10.4719
7596,9.8636
7596,10.5249
7596,10.1159
7596,9.7517
7596,10.3454
7596,10.3323
7596,10.2496
7596,10.4665
7596,10.0677
7796,13.6829
7796,13.5939
7796,12.779
7796,13.46
7796,13.0349
7796,13.3801
7796,14.18
7796,13.0162
7796,13.6688
7796,13.7617
7996,15.0054
7996,14.1273
7996,15.2484
7996,15.7761
7996,14.8166
7996,14.5633
7996,14.4483
7996,15.7886
7996,16.1848
7996,15.3694
8196,10.9556
8196,10.8903
8196,10.46
8196,10.5364
8196,10.8151
8196,10.306
8196,10.7949
8196,10.5356
8196,10.6347
8196,10.9728
8396,11.2771
8396,11.7176
8396,11.1484
8396,12.0502
8396,11.5307
8396,12.203
8396,11.1434
8396,11.5423
8396,11.7979
8396,11.5836
8596,10.851
8596,11.8111
8596,11.1987
8596,11.5461
8596,11.5697
8596,11.4581
8596,11.3029
8596,12.0939
8596,11.7918
8596,11.6353
8796,9.3053
8796,9.7376
8796,9.5578
8796,9.2445
8796,9.6859
8796,9.4446
8796,9.6829
8796,9.3412
8796,9.7617
8796,9.3973
8996,23.0521
8996,22.8494
8996,25.0165
8996,25.0877
8996,25.2448
8996,24.0631
8996,23.0255
8996,24.0958
8996,23.6037
8996,24.5868
9196,18.3423
9196,17.7702
9196,18.7256
9196,17.9216
9196,18.5857
9196,17.7921
9196,16.2117
9196,18.754
9196,17.8832
9196,18.0558
9396,31.7269
9396,30.0134
9396,31.4783
9396,32.2099
9396,28.4059
9396,30.0018
9396,31.5438
9396,29.0629
9396,29.5745
9396,32.8734
9596,127.1643
9596,108.3604
9596,119.5178
9596,86.6003
9596,96.5248
9596,81.5151
9596,77.5364
9596,117.8441
9596,129.7669
9596,123.5736
9796,37.1346
9796,37.9041
9796,37.4348
9796,36.9947
9796,38.2764
9796,39.6098
9796,39.2408
9796,36.0422
9796,36.8661
9796,35.7829
9996,22.7996
9996,23.4535
9996,23.7058
9996,21.0343
9996,23.5444
9996,22.1812
9996,21.8946
9996,22.5186
9996,22.5594
9996,23.8884
10196,21.5478
10196,22.6885
10196,23.3604
10196,23.0272
10196,23.1468
10196,25.0572
10196,22.9754
10196,21.5644
10196,23.6739
10196,24.4192
10396,9.7089
10396,9.4849
10396,9.5819
10396,9.6724
10396,9.5732
10396,9.4548
10396,9.538
10396,9.7577
10396,9.8247
10396,9.5788
10596,43.2813
10596,43.2851
10596,43.1797
10596,45.2946
10596,48.313
10596,40.8242
10596,43.7967
10596,48.1512
10596,46.4002
10596,44.1803
10796,42.1142
10796,45.4504
10796,44.2704
10796,39.5281
10796,45.213
10796,46.5794
10796,45.1894
10796,44.7193
10796,42.991
10796,39.8192
10996,23.9673
10996,24.303
10996,24.7034
10996,22.1788
10996,23.323
10996,25.2457
10996,25.6741
10996,23.1518
10996,24.5573
10996,25.0966
11196,71.4441
11196,69.4727
11196,66.3596
11196,74.0449
11196,74.4232
11196,64.6847
11196,66.1192
11196,62.0247
11196,67.9067
11196,72.4295
11396,34.4609
11396,38.9521
11396,35.6208
11396,36.9868
11396,33.7382
11396,32.8252
11396,36.3426
11396,38.4378
11396,36.6668
11396,33.9083
11596,12.3914
11596,11.9185
11596,12.7679
11596,12.6913
11596,12.0067
11596,12.0367
11596,12.2829
11596,12.8266
11596,12.7424
11596,11.9904
11796,13.5691
11796,12.4787
11796,13.5381
11796,13.2204
11796,13.2717
11796,12.5415
11796,13.3938
11796,13.0221
11796,13.0734
11796,13.7414
11996,18.7519
11996,19.4922
11996,20.3606
11996,21.2432
11996,19.705
11996,20.1406
11996,18.8518
11996,19.8952
11996,19.397
11996,19.5286
196,0.0629
196,0.0703
196,0.0698
196,0.0624
196,0.0541
196,0.0666
196,0.0474
196,0.0824
196,0.0663
196,0.0581
396,0.077
396,0.0834
396,0.0763
396,0.082
396,0.0778
396,0.0696
396,0.0801
396,0.0795
396,0.0782
396,0.0747
596,1.6274
596,1.1432
596,1.7166
596,1.318
596,1.0628
596,1.1681
596,1.6112
596,1.0875
596,1.4358
596,1.2255
796,0.2453
796,0.2157
796,0.2089
796,0.2207
796,0.2144
796,0.1947
796,0.2259
796,0.2097
796,0.2156
796,0.209
996,1.4905
996,1.2054
996,1.3492
996,1.1219
996,1.3096
996,1.2757
996,1.3332
996,1.2245
996,1.5886
996,1.4208
1196,1.356
1196,1.3175
1196,1.5527
1196,1.7527
1196,1.5707
1196,1.4141
1196,1.6096
1196,1.5195
1196,1.6487
1196,1.7777
1396,1.2233
1396,1.1944
1396,1.138
1396,1.0626
1396,1.2373
1396,1.1207
1396,1.1113
1396,1.1922
1396,1.0663
1396,1.0739
1596,1.825
1596,1.8457
1596,1.6945
1596,1.9176
1596,1.7691
1596,1.6707
1596,1.8518
1596,1.8167
1596,1.5722
1596,1.9512
1796,0.7897
1796,0.8018
1796,0.8674
1796,0.8646
1796,0.9019
1796,0.9557
1796,0.8886
1796,0.8857
1796,0.8749
1796,0.8358
1996,11.2603
1996,11.8436
1996,11.1202
1996,11.6329
1996,11.53
1996,12.035
1996,11.3117
1996,11.6247
1996,11.5063
1996,11.4787
2196,10.4031
2196,9.9946
2196,10.4713
2196,10.5673
2196,10.9705
2196,10.8181
2196,10.6333
2196,11.2309
2196,11.1578
2196,10.4367
2396,10.7002
2396,11.6615
2396,10.6039
2396,11.0239
2396,10.9722
2396,11.0101
2396,10.9382
2396,10.5563
2396,11.3472
2396,10.7505
2596,8.3553
2596,8.2091
2596,8.209
2596,8.5083
2596,8.2937
2596,8.2481
2596,8.6528
2596,8.2581
2596,8.1586
2596,8.4403
2796,8.835
2796,8.9651
2796,8.5456
2796,8.7624
2796,8.8285
2796,8.4176
2796,8.7577
2796,8.7468
2796,8.7886
2796,8.3944
2996,9.4334
2996,9.2129
2996,8.974
2996,8.7757
2996,8.6239
2996,9.4542
2996,9.1674
2996,8.9528
2996,8.9269
2996,8.8373
3196,9.9422
3196,9.9268
3196,9.6156
3196,10.0318
3196,9.985
3196,10.1186
3196,9.7462
3196,9.7371
3196,9.8721
3196,9.7844
3396,30.955
3396,24.4456
3396,26.67
3396,24.9041
3396,22.4686
3396,27.154
3396,28.2158
3396,27.4752
3396,29.7754
3396,24.1859
3596,21.1992
3596,18.6104
3596,20.8526
3596,20.5856
3596,21.2363
3596,19.2698
3596,21.3419
3596,19.3493
3596,19.6607
3596,22.4798
3796,18.0733
3796,17.9234
3796,20.9133
3796,17.6358
3796,19.0685
3796,18.3049
3796,19.139
3796,19.1549
3796,19.4148
3796,18.9898
3996,8.5152
3996,8.2784
3996,8.4057
3996,8.6379
3996,8.2346
3996,7.8048
3996,8.3629
3996,8.6023
3996,8.3916
3996,8.2414
784,0.1232
784,0.1111
784,0.1163
784,0.1172
784,0.1132
784,0.1163
784,0.1227
784,0.1171
784,0.1148
784,0.1212
1429,0.2058
1429,0.2437
1429,0.2084
1429,0.202
1429,0.2046
1429,0.2166
1429,0.2128
1429,0.2074
1429,0.2082
1429,0.2003
2034,0.3071
2034,0.3232
2034,0.2815
2034,0.292
2034,0.2891
2034,0.3137
2034,0.2805
2034,0.2729
2034,0.2818
2034,0.3171
2611,0.4444
2611,0.4369
2611,0.4227
2611,0.4037
2611,0.4886
2611,0.4267
2611,0.4238
2611,0.3945
2611,0.4417
2611,0.4166
3178,0.7058
3178,0.707
3178,0.7199
3178,0.7704
3178,0.7354
3178,0.7383
3178,0.7022
3178,0.7146
3178,0.737
3178,0.7245
3725,0.4943
3725,0.4936
3725,0.5141
3725,0.5247
3725,0.5083
3725,0.4812
3725,0.5365
3725,0.5482
3725,0.5028
3725,0.5216
4227,2.0086
4227,2.053
4227,1.9532
4227,2.0368
4227,2.137
4227,2.0138
4227,2.5694
4227,2.056
4227,2.1327
4227,2.1063
4716,3.6959
4716,3.7272
4716,4.0708
4716,3.4986
4716,3.9637
4716,3.3257
4716,3.7519
4716,3.6339
4716,4.0037
4716,3.479
5166,1.0651
5166,1.084
5166,1.0343
5166,1.0422
5166,1.1271
5166,1.0616
5166,1.0336
5166,1.0733
5166,1.0412
5166,1.1388
5705,8.731
5705,8.951
5705,8.6986
5705,8.8322
5705,8.7967
5705,8.8194
5705,8.5563
5705,9.0112
5705,8.9809
5705,9.1124
6247,12.7335
6247,12.0188
6247,12.0002
6247,11.9843
6247,11.8579
6247,12.0213
6247,12.1053
6247,11.7725
6247,11.5887
6247,11.4774
6739,12.8481
6739,13.0768
6739,12.4742
6739,12.7742
6739,12.9844
6739,12.7796
6739,12.8943
6739,12.9279
6739,13.2565
6739,12.7032
7206,8.1963
7206,8.0975
7206,8.26
7206,8.0394
7206,8.3807
7206,8.1873
7206,8.2594
7206,8.0475
7206,8.1104
7206,8.4921
7684,6.9427
7684,6.9823
7684,6.9315
7684,6.9281
7684,6.9087
7684,6.9265
7684,6.8935
7684,6.8612
7684,6.9956
7684,6.9261
8197,7.2732
8197,7.2126
8197,7.2861
8197,7.256
8197,7.3958
8197,7.2713
8197,7.2635
8197,7.161
8197,7.273
8197,7.2678
8635,11.8204
8635,12.399
8635,11.7793
8635,12.2834
8635,12.0694
8635,12.2136
8635,11.8137
8635,11.8311
8635,11.8485
8635,12.1246
9028,14.4951
9028,14.8196
9028,14.1406
9028,13.9313
9028,14.4757
9028,14.0638
9028,14.1705
9028,14.3161
9028,14.0311
9028,13.9718
9497,9.298
9497,9.3619
9497,9.3455
9497,9.531
9497,9.2245
9497,9.4583
9497,9.3218
9497,9.3408
9497,9.3481
9497,9.2373
9920,8.3657
9920,8.3153
9920,8.2619
9920,8.6188
9920,8.6167
9920,5.3223
9920,8.3352
9920,8.3389
9920,8.3582
9920,8.3536
10377,10.4839
10377,10.3296
10377,10.5851
10377,10.2427
10377,10.462
10377,10.4947
10377,10.4615
10377,10.5617
10377,10.6428
10377,10.4775
31856,47.4021
31856,45.696
31856,46.1226
31856,47.292
31856,44.888
31856,48.1905
31856,46.2175
31856,47.7102
31856,45.7785
31856,45.7276
32126,9.3022
32126,9.5255
32126,9.5455
32126,9.8306
32126,9.5901
32126,9.5726
32126,9.6228
32126,9.6655
32126,9.5527
32126,9.7274
32487,10.3626
32487,10.687
32487,10.4707
32487,10.5484
32487,10.5088
32487,10.5067
32487,10.3336
32487,10.4083
32487,7.0572
32487,10.5033
32805,18.8008
32805,18.6185
32805,18.7047
32805,18.9714
32805,18.4929
32805,18.8627
32805,18.5126
32805,15.6819
32805,18.5994
32805,18.5187
33151,10.492
33151,10.5411
33151,10.6933
33151,10.6757
33151,10.4505
33151,10.5013
33151,10.4918
33151,10.4743
33151,10.4379
33151,10.6812
33475,49.6975
33475,50.9933
33475,46.9842
33475,48.5846
33475,48.1158
33475,48.2455
33475,49.7847
33475,48.306
33475,48.2538
33475,51.0211
33795,28.5791
33795,28.3028
33795,28.8738
33795,29.6877
33795,27.7903
33795,29.0705
33795,28.9372
33795,28.9857
33795,29.0486
33795,28.082
34109,46.2556
34109,45.4781
34109,45.793
34109,45.6167
34109,45.714
34109,47.4288
34109,45.4155
34109,45.1774
34109,45.3276
34109,45.3535
34437,50.3805
34437,49.2775
34437,48.7381
34437,50.3925
34437,50.259
34437,51.1008
34437,48.3191
34437,49.5035
34437,49.8087
34437,49.2217
34774,15.2025
34774,15.2235
34774,15.8928
34774,15.2116
34774,15.4167
34774,15.6945
34774,15.2255
34774,15.3806
34774,15.1858
34774,15.0937
18362,29.6489
18362,28.4721
18362,29.6354
18362,28.5491
18362,29.4918
18362,29.9663
18362,28.7422
18362,29.3204
18362,29.0176
18362,29.5156
18738,19.0754
18738,20.1631
18738,19.5802
18738,19.3938
18738,19.3867
18738,19.647
18738,19.8219
18738,19.702
18738,20.0601
18738,19.5361
19138,12.5756
19138,12.2947
19138,12.5932
19138,12.6754
19138,12.4693
19138,11.6248
19138,11.9427
19138,12.376
19138,12.7833
19138,12.6088
19538,64.9078
19538,63.4908
19538,65.5268
19538,66.6852
19538,67.8999
19538,67.5699
19538,64.7947
19538,67.0969
19538,67.9537
19538,67.3217
19868,47.0323
19868,48.2288
19868,44.9464
19868,45.8976
19868,47.182
19868,47.4097
19868,45.67
19868,47.5382
19868,45.9994
19868,46.5644
20231,36.9642
20231,36.2377
20231,35.7878
20231,35.5767
20231,37.2318
20231,35.8344
20231,35.8343
20231,36.553
20231,35.1771
20231,36.1613
20600,42.9149
20600,44.4928
20600,42.3512
20600,42.7938
20600,42.2156
20600,43.5884
20600,42.4144
20600,42.7606
20600,41.5851
20600,43.1938
20938,66.7754
20938,69.6228
20938,69.9333
20938,67.0371
20938,70.2971
20938,66.9681
20938,72.1425
20938,69.3593
20938,72.1044
20938,71.7171
21278,21.7238
21278,21.5291
21278,21.1273
21278,22.3353
21278,21.7033
21278,21.9279
21278,22.0236
21278,21.5816
21278,22.697
21278,21.5391
21608,52.8022
21608,53.6284
21608,53.5011
21608,55.3003
21608,52.6698
21608,52.9829
21608,54.2401
21608,53.8561
21608,52.5075
21608,53.2196
21937,16.6231
21937,17.2014
21937,16.596
21937,16.9164
21937,16.987
21937,16.6787
21937,16.5342
21937,17.0867
21937,17.0825
21937,16.9405
22284,45.0452
22284,44.1408
22284,45.9932
22284,46.9622
22284,45.4808
22284,45.9186
22284,45.3839
22284,46.1655
22284,45.5653
22284,46.6535
22632,46.2726
22632,46.9555
22632,48.6575
22632,46.5512
22632,45.5468
22632,46.7106
22632,46.7324
22632,48.5381
22632,45.6022
22632,47.4418
22980,36.3605
22980,35.476
22980,35.6121
22980,35.8849
22980,35.0536
22980,35.215
22980,36.6
22980,36.1708
22980,34.7841
22980,35.9992
23350,15.9221
23350,16.0414
23350,15.3723
23350,15.3478
23350,15.6326
23350,15.5662
23350,15.4653
23350,15.8009
23350,15.8521
23350,14.8298
23673,23.4332
23673,23.3272
23673,24.1008
23673,23.3195
23673,23.9208
23673,24.4728
23673,24.2609
23673,23.8271
23673,24.3482
23673,23.4874
24036,82.8808
24036,81.2277
24036,82.2907
24036,83.2371
24036,82.6255
24036,81.6642
24036,80.8365
24036,85.1141
24036,83.1209
24036,83.2361
24358,59.7271
24358,59.2477
24358,59.6897
24358,61.0788
24358,56.9299
24358,59.0204
24358,55.5972
24358,59.2954
24358,57.2147
24358,59.0317
24694,58.6917
24694,57.1354
24694,58.4265
24694,59.7233
24694,61.1278
24694,57.6122
24694,61.71
24694,58.8333
24694,61.5026
24694,58.9595
24999,28.0744
24999,27.5844
24999,27.4107
24999,28.529
24999,27.4179
24999,27.9603
24999,27.9939
24999,28.2692
24999,28.8839
24999,28.7675
25273,15.5608
25273,15.4907
25273,15.4607
25273,14.9627
25273,15.2048
25273,15.4954
25273,15.737
25273,14.9333
25273,15.5832
25273,15.8034
25568,33.4638
25568,31.642
25568,31.8882
25568,33.0705
25568,32.6876
25568,32.8433
25568,32.6257
25568,32.4738
25568,32.7261
25568,31.9139
25903,38.8123
25903,37.0601
25903,36.114
25903,36.3208
25903,37.611
25903,37.364
25903,38.3594
25903,37.2491
25903,39.1518
25903,37.4906
26182,15.9932
26182,16.6432
26182,15.8869
26182,16.1561
26182,15.8376
26182,16.3705
26182,16.2238
26182,15.8955
26182,15.725
26182,16.1192
26522,10.5329
26522,10.4767
26522,10.402
26522,10.5525
26522,10.6174
26522,10.5098
26522,10.4805
26522,10.5112
26522,10.7059
26522,10.5998
26839,31.5514
26839,31.4097
26839,31.1074
26839,31.931
26839,31.4759
26839,31.3098
26839,31.096
26839,31.2117
26839,30.9659
26839,32.1287
27182,36.983
27182,35.2578
27182,35.9206
27182,35.2054
27182,36.1833
27182,35.7401
27182,35.6772
27182,36.5174
27182,35.0084
27182,35.8888
27494,16.6067
27494,16.396
27494,16.6047
27494,16.4409
27494,16.6095
27494,16.6974
27494,16.6744
27494,16.9943
27494,16.7352
27494,16.3564
27861,24.031
27861,24.6015
27861,24.238
27861,23.9397
27861,24.4753
27861,23.9704
27861,23.8395
27861,24.5343
27861,24.5306
27861,23.9108
28169,16.4124
28169,17.0604
28169,16.7519
28169,16.6318
28169,16.8221
28169,16.9862
28169,16.6595
28169,16.5932
28169,16.4855
28169,16.8175
28475,19.2827
28475,18.9833
28475,19.1038
28475,19.1775
28475,19.2128
28475,19.5549
28475,18.7421
28475,19.2441
28475,19.0503
28475,19.0394
28851,22.0233
28851,21.3981
28851,21.8827
28851,21.5272
28851,21.7701
28851,21.4039
28851,22.1116
28851,22.219
28851,21.2121
28851,21.9713
29177,22.5
29177,21.6739
29177,21.5774
29177,22.1153
29177,22.5192
29177,21.7174
29177,22.312
29177,22.2462
29177,22.4796
29177,21.8365
29561,23.4922
29561,23.3281
29561,22.4124
29561,22.8619
29561,22.307
29561,22.7865
29561,23.0265
29561,22.726
29561,22.4621
29561,22.7595
29862,9.211
29862,9.1454
29862,9.3159
29862,9.3748
29862,9.3624
29862,9.3142
29862,9.3875
29862,9.3506
29862,9.3019
29862,9.3166
30171,22.2347
30171,21.7871
30171,22.1363
30171,22.1954
30171,22.9339
30171,21.9689
30171,22.8821
30171,22.4018
30171,22.5729
30171,23.1243
30533,11.2106
30533,11.1656
30533,11.052
30533,11.249
30533,11.4377
30533,11.3197
30533,11.3572
30533,11.268
30533,11.1012
30533,11.1034
30874,42.0543
30874,40.7984
30874,41.1999
30874,39.4327
30874,40.3284
30874,39.9006
30874,40.233
30874,39.602
30874,39.3833
30874,40.8367
31261,17.9286
31261,17.9086
31261,17.9257
31261,18.2829
31261,17.8656
31261,17.8816
31261,18.4205
31261,18.2464
31261,18.6282
31261,17.913
31534,20.5619
31534,20.65
31534,20.7244
31534,20.3158
31534,20.877
31534,20.4347
31534,20.5913
31534,19.9295
31534,20.8978
31534,20.951
10805,19.9337
10805,18.5748
10805,20.2078
10805,19.3098
10805,19.8391
10805,20.0169
10805,20.8432
10805,24.2471
10805,21.629
10805,22.7003
11224,9.4769
11224,9.3287
11224,8.9964
11224,9.1886
11224,9.0076
11224,9.3836
11224,9.3609
11224,9.0689
11224,9.7411
11224,9.5005
11631,20.2328
11631,19.424
11631,18.3001
11631,18.9776
11631,18.8571
11631,18.5768
11631,19.1693
11631,19.6354
11631,19.1518
11631,18.5111
11945,19.1481
11945,19.2729
11945,20.1101
11945,19.2797
11945,19.2527
11945,19.7094
11945,19.2715
11945,19.2007
11945,19.9526
11945,19.7198
12386,8.3174
12386,8.2084
12386,8.2991
12386,8.2242
12386,8.289
12386,8.2724
12386,8.28
12386,8.3396
12386,8.2865
12386,8.3739
12783,10.4302
12783,10.5833
12783,10.4733
12783,10.5028
12783,10.4044
12783,10.4572
12783,10.3599
12783,10.4033
12783,10.4202
12783,10.5101
13231,8.854
13231,8.7703
13231,8.8306
13231,8.9208
13231,8.9696
13231,8.9432
13231,8.8816
13231,8.9094
13231,8.8901
13231,8.8607
13634,23.9259
13634,23.6318
13634,23.9738
13634,23.5358
13634,23.6227
13634,24.1389
13634,23.5355
13634,23.4259
13634,22.8171
13634,23.5392
14028,21.9023
14028,21.9303
14028,22.2663
14028,21.7356
14028,22.264
14028,21.9362
14028,21.9822
14028,21.3178
14028,22.3384
14028,21.4264
14451,12.9505
14451,13.1549
14451,13.0001
14451,12.9564
14451,12.7358
14451,13.1332
14451,13.0207
14451,12.9698
14451,12.8788
14451,13.0629
14906,26.6913
14906,26.2607
14906,26.8176
14906,26.5427
14906,27.3634
14906,26.406
14906,31.3739
14906,38.1591
14906,30.6889
14906,26.6867
15159,25.8579
15159,26.597
15159,25.9753
15159,25.1837
15159,26.6894
15159,25.4085
15159,25.4091
15159,25.7989
15159,25.4524
15159,26.2422
15551,13.3356
15551,13.2169
15551,13.4649
15551,13.1938
15551,13.4775
15551,13.5487
15551,13.5418
15551,13.1599
15551,13.1026
15551,13.6399
15902,19.8921
15902,20.5535
15902,18.4813
15902,19.2113
15902,18.5133
15902,18.6201
15902,18.9147
15902,18.4538
15902,19.1556
15902,18.436
16219,15.571
16219,15.411
16219,15.0172
16219,15.1914
16219,17.0513
16219,17.537
16219,15.9717
16219,15.3108
16219,15.7669
16219,15.3206
16595,9.5116
16595,9.6012
16595,9.5901
16595,9.6235
16595,9.6528
16595,9.576
16595,9.6492
16595,9.6329
16595,9.5605
16595,9.6582
16930,10.5241
16930,10.6411
16930,10.5752
16930,10.4928
16930,10.7236
16930,10.5136
16930,10.5841
16930,10.645
16930,10.5319
16930,10.612
17318,11.9314
17318,11.803
17318,11.6594
17318,11.7446
17318,11.5699
17318,11.6478
17318,11.6146
17318,11.6874
17318,11.6736
17318,11.7545
17734,18.1301
17734,17.6676
17734,18.0907
17734,17.5344
17734,17.8843
17734,18.1378
17734,18.0345
17734,18.3531
17734,17.7997
17734,17.7199
18033,31.3281
18033,31.1054
18033,30.7415
18033,29.7605
18033,31.6911
18033,31.9657
18033,31.9699
18033,31.1948
18033,33.9519
18033,30.8524
35095,11.8611
35095,11.6927
35095,11.7171
35095,11.854
35095,11.7834
35095,11.5215
35095,11.6072
35095,11.9776
35095,11.4776
35095,11.4311
35381,37.6314
35381,38.775
35381,37.2266
35381,38.3906
35381,38.616
35381,39.1085
35381,37.3504
35381,37.1828
35381,37.2911
35381,38.1589
35644,33.636
35644,33.923
35644,34.8253
35644,31.8659
35644,34.2058
35644,33.7145
35644,34.574
35644,34.3928
35644,33.2196
35644,33.6879
35957,45.3624
35957,45.1708
35957,44.5774
35957,44.7965
35957,45.9338
35957,45.2865
35957,45.0717
35957,44.7718
35957,44.8782
35957,45.4252
36294,12.4019
36294,12.6125
36294,12.4265
36294,12.1572
36294,12.1208
36294,12.4923
36294,12.3061
36294,12.1969
36294,12.2722
36294,12.0219
36607,51.27
36607,53.5839
36607,50.8888
36607,51.1052
36607,52.3419
36607,51.5268
36607,51.1624
36607,51.2826
36607,51.0372
36607,51.8184
36918,53.2545
36918,52.876
36918,52.773
36918,53.2389
36918,52.6183
36918,53.6102
36918,53.6422
36918,52.4272
36918,52.9237
36918,53.5454
37277,35.6849
37277,35.3024
37277,35.7228
37277,36.2648
37277,35.6187
37277,36.4921
37277,34.5878
37277,35.4879
37277,34.802
37277,34.8027
37627,9.9442
37627,6.859
37627,10.1964
37627,10.2494
37627,9.9197
37627,10.1955
37627,9.9556
37627,9.9674
37627,10.1572
37627,9.8247
37958,12.2172
37958,15.0252
37958,12.189
37958,12.4913
37958,12.5272
37958,12.5116
37958,9.4646
37958,9.2188
37958,15.3594
37958,15.3839


==> anc/scalability.csv <==
Edges,RuntimeInSeconds,Graph
18196,54.967,2
18196,53.3861,2
18196,55.2631,2
18196,58.8114,2
18196,52.5862,2
18196,54.194,2
18196,56.5666,2
18196,52.9089,2
18196,55.7629,2
18196,58.9619,2
18396,31.9287,2
18396,33.4869,2
18396,29.8398,2
18396,33.155,2
18396,33.2946,2
18396,27.1119,2
18396,31.8881,2
18396,31.9488,2
18396,25.0708,2
18396,26.4081,2
18596,31.9749,2
18596,44.1958,2
18596,42.6632,2
18596,36.0971,2
18596,44.2079,2
18596,33.1522,2
18596,41.3804,2
18596,33.4978,2
18596,33.9039,2
18596,30.2341,2
18796,164.8494,2
18796,136.4537,2
18796,186.5425,2
18796,193.8621,2
18796,194.8024,2
18796,189.1036,2
18796,166.6256,2
18796,187.7567,2
18796,157.7231,2
18796,199.1467,2
18996,129.4101,2
18996,134.4791,2
18996,127.4412,2
18996,106.8384,2
18996,131.749,2
18996,106.5375,2
18996,127.7906,2
18996,127.8894,2
18996,125.9443,2
18996,108.7473,2
13196,14.0127,2
13196,14.8454,2
13196,14.5753,2
13196,14.5119,2
13196,14.8245,2
13196,14.4495,2
13196,14.5569,2
13196,15.0467,2
13196,14.5076,2
13196,14.3405,2
13396,115.6916,2
13396,137.752,2
13396,144.2576,2
13396,118.4124,2
13396,143.6954,2
13396,149.1911,2
13396,154.7433,2
13396,128.6486,2
13396,138.3386,2
13396,147.8918,2
13596,28.1206,2
13596,27.4047,2
13596,28.6211,2
13596,27.0123,2
13596,29.9618,2
13596,28.1865,2
13596,28.8258,2
13596,28.0515,2
13596,28.0697,2
13596,27.4811,2
13796,52.6909,2
13796,49.9354,2
13796,48.9676,2
13796,48.9504,2
13796,54.24,2
13796,45.59,2
13796,53.9632,2
13796,51.1201,2
13796,47.4408,2
13796,49.5892,2
13996,32.1673,2
13996,31.4635,2
13996,32.6625,2
13996,33.0425,2
13996,31.7825,2
13996,30.985,2
13996,35.3849,2
13996,31.3798,2
13996,31.0468,2
13996,32.1149,2
14196,128.1962,2
14196,117.6477,2
14196,124.9808,2
14196,101.3621,2
14196,98.9105,2
14196,115.5749,2
14196,108.8917,2
14196,73.8308,2
14196,116.3416,2
14196,125.3923,2
14396,30.6184,2
14396,30.9541,2
14396,31.3254,2
14396,31.335,2
14396,30.7403,2
14396,33.5811,2
14396,31.2617,2
14396,31.9427,2
14396,32.0651,2
14396,32.2215,2
14596,54.2957,2
14596,59.4054,2
14596,58.6349,2
14596,60.9207,2
14596,50.3557,2
14596,52.4372,2
14596,56.1775,2
14596,49.9396,2
14596,61.3181,2
14596,55.2926,2
14796,25.1805,2
14796,27.4091,2
14796,28.4104,2
14796,28.792,2
14796,28.0939,2
14796,28.5717,2
14796,24.6934,2
14796,27.0927,2
14796,25.4923,2
14796,27.9717,2
14996,167.597,2
14996,154.2701,2
14996,136.3708,2
14996,192.0487,2
14996,205.1674,2
14996,185.8194,2
14996,203.4465,2
14996,209.4022,2
14996,198.0789,2
14996,198.9687,2
12196,18.285,2
12196,17.1274,2
12196,18.1004,2
12196,18.5907,2
12196,17.2086,2
12196,17.7002,2
12196,17.7049,2
12196,17.4017,2
12196,17.9676,2
12196,17.4776,2
12396,110.2876,2
12396,119.1888,2
12396,127.6911,2
12396,106.2181,2
12396,127.1524,2
12396,125.2808,2
12396,127.2473,2
12396,103.6714,2
12396,116.7026,2
12396,108.7215,2
12596,78.7701,2
12596,83.8857,2
12596,84.8549,2
12596,87.1973,2
12596,85.8124,2
12596,78.4132,2
12596,87.2424,2
12596,82.9174,2
12596,84.0526,2
12596,87.2488,2
12796,90.8701,2
12796,85.0124,2
12796,84.8631,2
12796,91.5765,2
12796,81.2439,2
12796,84.5437,2
12796,86.972,2
12796,92.952,2
12796,78.1642,2
12796,88.512,2
12996,12.0172,2
12996,11.951,2
12996,12.1818,2
12996,12.2143,2
12996,12.0411,2
12996,11.923,2
12996,11.6034,2
12996,11.2348,2
12996,11.8454,2
12996,11.077,2
16196,34.4302,2
16196,44.0031,2
16196,55.8394,2
16196,37.1154,2
16196,38.7587,2
16196,37.5606,2
16196,35.5401,2
16196,35.8853,2
16196,35.5806,2
16196,41.4031,2
16396,60.4669,2
16396,62.9611,2
16396,55.4214,2
16396,65.9838,2
16396,64.9015,2
16396,64.3156,2
16396,65.5004,2
16396,53.4171,2
16396,63.6095,2
16396,60.7393,2
16596,17.6629,2
16596,14.5588,2
16596,14.8929,2
16596,14.1331,2
16596,13.9608,2
16596,14.4688,2
16596,14.2612,2
16596,14.3688,2
16596,14.5405,2
16596,13.7878,2
16796,156.0901,2
16796,299.1091,2
16796,223.9461,2
16796,299.1585,2
16796,213.8734,2
16796,270.2926,2
16796,206.8384,2
16796,185.2586,2
16796,158.7404,2
16796,214.7272,2
16996,42.3322,2
16996,39.0744,2
16996,40.2616,2
16996,43.0811,2
16996,37.7803,2
16996,39.0209,2
16996,38.7242,2
16996,43.2221,2
16996,41.5264,2
16996,38.7621,2
17196,45.4593,2
17196,50.8949,2
17196,51.2008,2
17196,50.7686,2
17196,49.5773,2
17196,46.6206,2
17196,51.7141,2
17196,51.5628,2
17196,44.1971,2
17196,54.6885,2
17396,117.6727,2
17396,111.3296,2
17396,120.1961,2
17396,121.2708,2
17396,109.1383,2
17396,102.7261,2
17396,107.1246,2
17396,126.0254,2
17396,111.6342,2
17396,114.3273,2
17596,63.513,2
17596,59.5467,2
17596,61.7977,2
17596,62.5569,2
17596,67.1511,2
17596,61.8329,2
17596,59.8206,2
17596,61.2826,2
17596,66.2833,2
17596,69.1986,2
17796,22.5176,2
17796,23.1524,2
17796,22.3379,2
17796,26.7591,2
17796,25.1411,2
17796,24.8149,2
17796,24.5805,2
17796,24.3544,2
17796,28.2814,2
17796,24.325,2
17996,26.791,2
17996,25.5717,2
17996,28.3146,2
17996,26.5964,2
17996,27.5583,2
17996,23.4099,2
17996,25.3339,2
17996,25.5015,2
17996,26.1199,2
17996,24.3929,2
4196,12.5151,2
4196,11.9962,2
4196,11.4804,2
4196,12.6492,2
4196,11.3058,2
4196,11.2902,2
4196,12.5416,2
4196,12.1526,2
4196,11.7401,2
4196,12.9366,2
4396,32.7467,2
4396,33.5073,2
4396,29.7936,2
4396,33.9733,2
4396,34.6362,2
4396,30.6297,2
4396,29.4648,2
4396,30.7357,2
4396,32.0193,2
4396,32.5154,2
4596,78.7564,2
4596,85.8299,2
4596,88.237,2
4596,95.339,2
4596,80.0904,2
4596,77.6868,2
4596,100.6216,2
4596,94.6792,2
4596,74.3752,2
4596,70.9326,2
4796,47.2907,2
4796,47.5457,2
4796,48.5633,2
4796,50.8819,2
4796,52.7241,2
4796,51.1607,2
4796,46.7707,2
4796,60.8306,2
4796,52.8724,2
4796,55.5637,2
4996,29.8265,2
4996,29.3315,2
4996,32.1917,2
4996,30.3836,2
4996,31.6797,2
4996,29.4551,2
4996,28.5314,2
4996,30.1137,2
4996,26.8814,2
4996,29.026,2
5196,14.0882,2
5196,13.8436,2
5196,14.615,2
5196,13.7005,2
5196,14.1143,2
5196,13.4203,2
5196,14.5086,2
5196,14.3674,2
5196,14.2842,2
5196,14.0519,2
5396,77.117,2
5396,77.4186,2
5396,78.3285,2
5396,81.6526,2
5396,74.1949,2
5396,74.9236,2
5396,68.2789,2
5396,83.1368,2
5396,80.5262,2
5396,81.2169,2
5596,14.2012,2
5596,12.997,2
5596,12.454,2
5596,14.9727,2
5596,14.048,2
5596,13.6171,2
5596,14.4004,2
5596,14.4745,2
5596,13.9488,2
5596,14.7118,2
5796,11.9795,2
5796,12.6052,2
5796,12.7128,2
5796,11.4816,2
5796,12.6378,2
5796,12.2966,2
5796,12.4371,2
5796,12.0284,2
5796,12.8145,2
5796,11.5362,2
5996,25.278,2
5996,25.8411,2
5996,27.3316,2
5996,24.3107,2
5996,26.3171,2
5996,27.0666,2
5996,27.5844,2
5996,28.4369,2
5996,25.5901,2
5996,27.5854,2
6196,17.2511,2
6196,16.5913,2
6196,16.6467,2
6196,17.5459,2
6196,17.3765,2
6196,15.8069,2
6196,17.1196,2
6196,18.238,2
6196,14.8291,2
6196,17.1471,2
6396,153.4098,2
6396,122.9386,2
6396,132.0547,2
6396,145.6574,2
6396,191.7595,2
6396,169.4087,2
6396,137.5479,2
6396,187.961,2
6396,124.0035,2
6396,138.3948,2
6596,16.3863,2
6596,15.285,2
6596,15.3334,2
6596,16.6049,2
6596,14.3279,2
6596,15.069,2
6596,15.8716,2
6596,15.5974,2
6596,16.1898,2
6596,16.4724,2
6796,56.1988,2
6796,62.8689,2
6796,49.3788,2
6796,52.2899,2
6796,45.5614,2
6796,51.8124,2
6796,52.7807,2
6796,55.8452,2
6796,57.4549,2
6796,51.8328,2
6996,108.6634,2
6996,102.0138,2
6996,98.1267,2
6996,107.0334,2
6996,111.5654,2
6996,105.7616,2
6996,100.4676,2
6996,112.8542,2
6996,111.7033,2
6996,114.4975,2
7196,82.7614,2
7196,83.0417,2
7196,86.7063,2
7196,73.7842,2
7196,76.3708,2
7196,79.335,2
7196,77.3921,2
7196,79.3029,2
7196,80.9604,2
7196,79.6297,2
7396,21.4147,2
7396,22.7593,2
7396,21.8253,2
7396,20.6442,2
7396,22.8219,2
7396,20.3954,2
7396,21.5381,2
7396,20.9639,2
7396,20.9969,2
7396,22.8509,2
7596,13.9897,2
7596,13.7344,2
7596,16.1386,2
7596,15.3945,2
7596,14.7692,2
7596,15.5326,2
7596,13.6185,2
7596,14.4258,2
7596,14.7671,2
7596,15.9793,2
7796,20.758,2
7796,20.511,2
7796,19.8899,2
7796,21.3689,2
7796,21.002,2
7796,19.736,2
7796,19.9484,2
7796,20.2588,2
7796,18.4911,2
7796,19.8188,2
7996,23.574,2
7996,21.9977,2
7996,21.3442,2
7996,24.1651,2
7996,23.5369,2
7996,22.852,2
7996,21.3458,2
7996,22.8675,2
7996,21.3719,2
7996,22.1285,2
19196,15.5507,2
19196,18.655,2
19196,19.7545,2
19196,18.8024,2
19196,16.8602,2
19196,15.1397,2
19196,16.4718,2
19196,15.4482,2
19196,18.0429,2
19196,16.9789,2
19396,165.9308,2
19396,205.4854,2
19396,203.4584,2
19396,187.6368,2
19396,231.5777,2
19396,216.2992,2
19396,218.2065,2
19396,168.7659,2
19396,244.2573,2
19396,201.4666,2
19596,326.0486,2
19596,317.5292,2
19596,307.4199,2
19596,322.8756,2
19596,312.0962,2
19596,248.3546,2
19596,266.2758,2
19596,277.1458,2
19596,253.1335,2
19596,342.9868,2
19796,141.4541,2
19796,156.0848,2
19796,129.8153,2
19796,138.2236,2
19796,130.5061,2
19796,124.3353,2
19796,130.174,2
19796,150.331,2
19796,152.0384,2
19796,114.9691,2
19996,16.68,2
19996,16.8224,2
19996,13.9598,2
19996,14.5572,2
19996,16.7344,2
19996,13.8759,2
19996,14.5951,2
19996,16.5488,2
19996,12.4726,2
19996,16.3703,2
15196,26.071,2
15196,27.8857,2
15196,27.2932,2
15196,28.5326,2
15196,28.0402,2
15196,29.3417,2
15196,26.7373,2
15196,27.3411,2
15196,28.4352,2
15196,30.5191,2
15396,10.3085,2
15396,10.3244,2
15396,10.4203,2
15396,10.586,2
15396,9.9189,2
15396,10.493,2
15396,10.4895,2
15396,10.5846,2
15396,10.6685,2
15396,10.5636,2
15596,20.8347,2
15596,21.4978,2
15596,21.4868,2
15596,21.0875,2
15596,20.7997,2
15596,20.7281,2
15596,20.5217,2
15596,19.856,2
15596,19.9375,2
15596,21.9243,2
15796,53.0256,2
15796,47.3257,2
15796,45.7097,2
15796,49.1862,2
15796,46.7933,2
15796,49.493,2
15796,54.2639,2
15796,43.2519,2
15796,51.4803,2
15796,51.954,2
15996,19.887,2
15996,18.1187,2
15996,19.0735,2
15996,18.5741,2
15996,18.8752,2
15996,17.6052,2
15996,18.8925,2
15996,18.7892,2
15996,18.2006,2
15996,19.39,2
8196,10.9556,2
8196,10.8903,2
8196,10.46,2
8196,10.5364,2
8196,10.8151,2
8196,10.306,2
8196,10.7949,2
8196,10.5356,2
8196,10.6347,2
8196,10.9728,2
8396,11.2771,2
8396,11.7176,2
8396,11.1484,2
8396,12.0502,2
8396,11.5307,2
8396,12.203,2
8396,11.1434,2
8396,11.5423,2
8396,11.7979,2
8396,11.5836,2
8596,10.851,2
8596,11.8111,2
8596,11.1987,2
8596,11.5461,2
8596,11.5697,2
8596,11.4581,2
8596,11.3029,2
8596,12.0939,2
8596,11.7918,2
8596,11.6353,2
8796,9.3053,2
8796,9.7376,2
8796,9.5578,2
8796,9.2445,2
8796,9.6859,2
8796,9.4446,2
8796,9.6829,2
8796,9.3412,2
8796,9.7617,2
8796,9.3973,2
8996,23.0521,2
8996,22.8494,2
8996,25.0165,2
8996,25.0877,2
8996,25.2448,2
8996,24.0631,2
8996,23.0255,2
8996,24.0958,2
8996,23.6037,2
8996,24.5868,2
9196,18.3423,2
9196,17.7702,2
9196,18.7256,2
9196,17.9216,2
9196,18.5857,2
9196,17.7921,2
9196,16.2117,2
9196,18.754,2
9196,17.8832,2
9196,18.0558,2
9396,31.7269,2
9396,30.0134,2
9396,31.4783,2
9396,32.2099,2
9396,28.4059,2
9396,30.0018,2
9396,31.5438,2
9396,29.0629,2
9396,29.5745,2
9396,32.8734,2
9596,127.1643,2
9596,108.3604,2
9596,119.5178,2
9596,86.6003,2
9596,96.5248,2
9596,81.5151,2
9596,77.5364,2
9596,117.8441,2
9596,129.7669,2
9596,123.5736,2
9796,37.1346,2
9796,37.9041,2
9796,37.4348,2
9796,36.9947,2
9796,38.2764,2
9796,39.6098,2
9796,39.2408,2
9796,36.0422,2
9796,36.8661,2
9796,35.7829,2
9996,22.7996,2
9996,23.4535,2
9996,23.7058,2
9996,21.0343,2
9996,23.5444,2
9996,22.1812,2
9996,21.8946,2
9996,22.5186,2
9996,22.5594,2
9996,23.8884,2
10196,21.5478,2
10196,22.6885,2
10196,23.3604,2
10196,23.0272,2
10196,23.1468,2
10196,25.0572,2
10196,22.9754,2
10196,21.5644,2
10196,23.6739,2
10196,24.4192,2
10396,9.7089,2
10396,9.4849,2
10396,9.5819,2
10396,9.6724,2
10396,9.5732,2
10396,9.4548,2
10396,9.538,2
10396,9.7577,2
10396,9.8247,2
10396,9.5788,2
10596,43.2813,2
10596,43.2851,2
10596,43.1797,2
10596,45.2946,2
10596,48.313,2
10596,40.8242,2
10596,43.7967,2
10596,48.1512,2
10596,46.4002,2
10596,44.1803,2
10796,42.1142,2
10796,45.4504,2
10796,44.2704,2
10796,39.5281,2
10796,45.213,2
10796,46.5794,2
10796,45.1894,2
10796,44.7193,2
10796,42.991,2
10796,39.8192,2
10996,23.9673,2
10996,24.303,2
10996,24.7034,2
10996,22.1788,2
10996,23.323,2
10996,25.2457,2
10996,25.6741,2
10996,23.1518,2
10996,24.5573,2
10996,25.0966,2
11196,71.4441,2
11196,69.4727,2
11196,66.3596,2
11196,74.0449,2
11196,74.4232,2
11196,64.6847,2
11196,66.1192,2
11196,62.0247,2
11196,67.9067,2
11196,72.4295,2
11396,34.4609,2
11396,38.9521,2
11396,35.6208,2
11396,36.9868,2
11396,33.7382,2
11396,32.8252,2
11396,36.3426,2
11396,38.4378,2
11396,36.6668,2
11396,33.9083,2
11596,12.3914,2
11596,11.9185,2
11596,12.7679,2
11596,12.6913,2
11596,12.0067,2
11596,12.0367,2
11596,12.2829,2
11596,12.8266,2
11596,12.7424,2
11596,11.9904,2
11796,13.5691,2
11796,12.4787,2
11796,13.5381,2
11796,13.2204,2
11796,13.2717,2
11796,12.5415,2
11796,13.3938,2
11796,13.0221,2
11796,13.0734,2
11796,13.7414,2
11996,18.7519,2
11996,19.4922,2
11996,20.3606,2
11996,21.2432,2
11996,19.705,2
11996,20.1406,2
11996,18.8518,2
11996,19.8952,2
11996,19.397,2
11996,19.5286,2
196,0.0629,2
196,0.0703,2
196,0.0698,2
196,0.0624,2
196,0.0541,2
196,0.0666,2
196,0.0474,2
196,0.0824,2
196,0.0663,2
196,0.0581,2
396,0.077,2
396,0.0834,2
396,0.0763,2
396,0.082,2
396,0.0778,2
396,0.0696,2
396,0.0801,2
396,0.0795,2
396,0.0782,2
396,0.0747,2
596,1.6274,2
596,1.1432,2
596,1.7166,2
596,1.318,2
596,1.0628,2
596,1.1681,2
596,1.6112,2
596,1.0875,2
596,1.4358,2
596,1.2255,2
796,0.2453,2
796,0.2157,2
796,0.2089,2
796,0.2207,2
796,0.2144,2
796,0.1947,2
796,0.2259,2
796,0.2097,2
796,0.2156,2
796,0.209,2
996,1.4905,2
996,1.2054,2
996,1.3492,2
996,1.1219,2
996,1.3096,2
996,1.2757,2
996,1.3332,2
996,1.2245,2
996,1.5886,2
996,1.4208,2
1196,1.356,2
1196,1.3175,2
1196,1.5527,2
1196,1.7527,2
1196,1.5707,2
1196,1.4141,2
1196,1.6096,2
1196,1.5195,2
1196,1.6487,2
1196,1.7777,2
1396,1.2233,2
1396,1.1944,2
1396,1.138,2
1396,1.0626,2
1396,1.2373,2
1396,1.1207,2
1396,1.1113,2
1396,1.1922,2
1396,1.0663,2
1396,1.0739,2
1596,1.825,2
1596,1.8457,2
1596,1.6945,2
1596,1.9176,2
1596,1.7691,2
1596,1.6707,2
1596,1.8518,2
1596,1.8167,2
1596,1.5722,2
1596,1.9512,2
1796,0.7897,2
1796,0.8018,2
1796,0.8674,2
1796,0.8646,2
1796,0.9019,2
1796,0.9557,2
1796,0.8886,2
1796,0.8857,2
1796,0.8749,2
1796,0.8358,2
1996,11.2603,2
1996,11.8436,2
1996,11.1202,2
1996,11.6329,2
1996,11.53,2
1996,12.035,2
1996,11.3117,2
1996,11.6247,2
1996,11.5063,2
1996,11.4787,2
2196,10.4031,2
2196,9.9946,2
2196,10.4713,2
2196,10.5673,2
2196,10.9705,2
2196,10.8181,2
2196,10.6333,2
2196,11.2309,2
2196,11.1578,2
2196,10.4367,2
2396,10.7002,2
2396,11.6615,2
2396,10.6039,2
2396,11.0239,2
2396,10.9722,2
2396,11.0101,2
2396,10.9382,2
2396,10.5563,2
2396,11.3472,2
2396,10.7505,2
2596,8.3553,2
2596,8.2091,2
2596,8.209,2
2596,8.5083,2
2596,8.2937,2
2596,8.2481,2
2596,8.6528,2
2596,8.2581,2
2596,8.1586,2
2596,8.4403,2
2796,8.835,2
2796,8.9651,2
2796,8.5456,2
2796,8.7624,2
2796,8.8285,2
2796,8.4176,2
2796,8.7577,2
2796,8.7468,2
2796,8.7886,2
2796,8.3944,2
2996,9.4334,2
2996,9.2129,2
2996,8.974,2
2996,8.7757,2
2996,8.6239,2
2996,9.4542,2
2996,9.1674,2
2996,8.9528,2
2996,8.9269,2
2996,8.8373,2
3196,9.9422,2
3196,9.9268,2
3196,9.6156,2
3196,10.0318,2
3196,9.985,2
3196,10.1186,2
3196,9.7462,2
3196,9.7371,2
3196,9.8721,2
3196,9.7844,2
3396,30.955,2
3396,24.4456,2
3396,26.67,2
3396,24.9041,2
3396,22.4686,2
3396,27.154,2
3396,28.2158,2
3396,27.4752,2
3396,29.7754,2
3396,24.1859,2
3596,21.1992,2
3596,18.6104,2
3596,20.8526,2
3596,20.5856,2
3596,21.2363,2
3596,19.2698,2
3596,21.3419,2
3596,19.3493,2
3596,19.6607,2
3596,22.4798,2
3796,18.0733,2
3796,17.9234,2
3796,20.9133,2
3796,17.6358,2
3796,19.0685,2
3796,18.3049,2
3796,19.139,2
3796,19.1549,2
3796,19.4148,2
3796,18.9898,2
3996,8.5152,2
3996,8.2784,2
3996,8.4057,2
3996,8.6379,2
3996,8.2346,2
3996,7.8048,2
3996,8.3629,2
3996,8.6023,2
3996,8.3916,2
3996,8.2414,2
27306,52.8819,1
27306,54.514,1
27306,52.0726,1
27306,52.8069,1
27306,52.4172,1
27306,53.2804,1
27306,54.4056,1
27306,53.4235,1
27306,55.2399,1
27306,57.3432,1
27551,74.9009,1
27551,72.23,1
27551,73.0103,1
27551,73.1639,1
27551,71.6807,1
27551,71.191,1
27551,74.3622,1
27551,72.6146,1
27551,73.1734,1
27551,74.5484,1
27808,27.6232,1
27808,27.0485,1
27808,27.838,1
27808,27.7473,1
27808,28.73,1
27808,27.848,1
27808,28.7401,1
27808,27.4835,1
27808,28.6025,1
27808,27.348,1
28390,89.779,1
28390,88.9381,1
28390,93.2548,1
28390,89.6747,1
28390,85.0902,1
28390,91.4193,1
28390,88.1975,1
28390,88.1681,1
28390,90.4423,1
28390,94.7231,1
28242,140.8984,1
28242,136.9455,1
28242,137.7281,1
28242,142.4521,1
28242,140.5106,1
28242,142.9774,1
28242,137.603,1
28242,136.6561,1
28242,141.0028,1
28242,131.4127,1
18258,39.6857,1
18258,39.4218,1
18258,38.4192,1
18258,38.1814,1
18258,37.7956,1
18258,38.3425,1
18258,39.2231,1
18258,39.7357,1
18258,39.3727,1
18258,40.0595,1
18658,22.0959,1
18658,21.894,1
18658,22.2987,1
18658,21.7131,1
18658,22.2356,1
18658,21.6182,1
18658,21.7596,1
18658,21.2862,1
18658,22.9601,1
18658,22.8559,1
18959,9.9494,1
18959,9.8135,1
18959,10.0262,1
18959,9.9059,1
18959,10.0121,1
18959,10.2375,1
18959,9.9902,1
18959,10.1261,1
18959,9.9162,1
18959,10.0296,1
19077,55.8037,1
19077,52.1552,1
19077,52.7439,1
19077,53.4756,1
19077,54.428,1
19077,52.5727,1
19077,52.3609,1
19077,54.75,1
19077,50.633,1
19077,53.8124,1
19825,20.4978,1
19825,19.9927,1
19825,19.6817,1
19825,20.4196,1
19825,19.7392,1
19825,20.5235,1
19825,20.1344,1
19825,20.0694,1
19825,19.9045,1
19825,19.9956,1
19526,53.6725,1
19526,54.9095,1
19526,54.4886,1
19526,53.1372,1
19526,53.86,1
19526,52.8093,1
19526,51.5837,1
19526,54.1159,1
19526,52.7588,1
19526,52.3006,1
20095,9.2796,1
20095,9.2541,1
20095,9.184,1
20095,6.2209,1
20095,6.1912,1
20095,9.3467,1
20095,9.1504,1
20095,9.2548,1
20095,9.2726,1
20095,9.2386,1
20438,21.115,1
20438,21.0195,1
20438,20.5411,1
20438,20.3334,1
20438,20.6177,1
20438,20.3273,1
20438,20.3644,1
20438,20.0571,1
20438,20.6194,1
20438,20.9247,1
20677,17.9633,1
20677,17.0552,1
20677,17.0771,1
20677,17.1545,1
20677,17.8885,1
20677,17.5188,1
20677,17.6193,1
20677,17.4073,1
20677,17.2285,1
20677,17.2146,1
21140,14.0501,1
21140,13.7354,1
21140,12.9629,1
21140,13.4866,1
21140,13.0758,1
21140,13.632,1
21140,10.3802,1
21140,12.8824,1
21140,13.1051,1
21140,12.8198,1
21218,23.3769,1
21218,23.4639,1
21218,23.7365,1
21218,23.0365,1
21218,23.5929,1
21218,24.2531,1
21218,23.2464,1
21218,22.923,1
21218,23.4061,1
21218,23.5274,1
21576,15.7422,1
21576,15.5113,1
21576,15.9454,1
21576,15.6924,1
21576,15.6318,1
21576,15.6724,1
21576,15.9817,1
21576,15.4956,1
21576,15.6745,1
21576,15.7202,1
21791,22.388,1
21791,21.0755,1
21791,21.0013,1
21791,21.6098,1
21791,21.9721,1
21791,21.8856,1
21791,21.6663,1
21791,21.9312,1
21791,22.0608,1
21791,22.5811,1
22060,25.0292,1
22060,25.3104,1
22060,25.1336,1
22060,24.6874,1
22060,24.5468,1
22060,25.1988,1
22060,25.2433,1
22060,26.3097,1
22060,24.4246,1
22060,25.28,1
22401,16.7363,1
22401,16.6645,1
22401,16.3801,1
22401,16.4637,1
22401,16.8317,1
22401,16.4348,1
22401,16.3119,1
22401,16.2467,1
22401,16.052,1
22401,16.238,1
22798,19.4691,1
22798,19.449,1
22798,19.1033,1
22798,18.9993,1
22798,18.7783,1
22798,19.124,1
22798,18.6057,1
22798,19.2569,1
22798,18.5345,1
22798,16.0932,1
23169,53.3334,1
23169,55.1354,1
23169,55.0655,1
23169,54.0458,1
23169,55.2719,1
23169,56.269,1
23169,54.3915,1
23169,53.9605,1
23169,57.0975,1
23169,54.4113,1
23325,30.5667,1
23325,30.2034,1
23325,30.1457,1
23325,30.4291,1
23325,30.8846,1
23325,29.8618,1
23325,29.8998,1
23325,30.7657,1
23325,29.4448,1
23325,30.7785,1
23737,14.6454,1
23737,14.7157,1
23737,15.0291,1
23737,14.4281,1
23737,14.5794,1
23737,14.9949,1
23737,14.6296,1
23737,14.6789,1
23737,14.3487,1
23737,14.4146,1
23898,57.3208,1
23898,53.434,1
23898,55.2084,1
23898,56.1265,1
23898,56.0188,1
23898,58.6701,1
23898,58.0601,1
23898,55.6759,1
23898,57.5877,1
23898,57.8499,1
12245,23.8352,1
12245,24.1656,1
12245,23.5459,1
12245,24.5438,1
12245,24.1641,1
12245,24.7771,1
12245,24.7918,1
12245,24.1883,1
12245,24.1027,1
12245,24.6002,1
12654,39.0088,1
12654,39.9207,1
12654,39.7547,1
12654,39.5111,1
12654,39.5789,1
12654,39.5023,1
12654,39.7456,1
12654,39.8692,1
12654,39.7188,1
12654,38.9379,1
12852,8.0962,1
12852,8.0191,1
12852,5.001,1
12852,8.0298,1
12852,8.0383,1
12852,8.0374,1
12852,8.0275,1
12852,8.1435,1
12852,8.155,1
12852,5.0821,1
13533,21.3644,1
13533,20.9475,1
13533,21.2201,1
13533,20.6337,1
13533,21.222,1
13533,20.762,1
13533,21.0622,1
13533,20.5996,1
13533,20.8561,1
13533,20.8929,1
13396,33.6924,1
13396,34.0932,1
13396,33.8106,1
13396,33.7226,1
13396,33.2485,1
13396,33.5064,1
13396,34.078,1
13396,34.3021,1
13396,34.4126,1
13396,34.2562,1
13823,35.2812,1
13823,34.8086,1
13823,35.6002,1
13823,34.9816,1
13823,35.6429,1
13823,34.7744,1
13823,34.8853,1
13823,35.8803,1
13823,34.7417,1
13823,36.1109,1
14031,31.0939,1
14031,30.3822,1
14031,29.9341,1
14031,31.0688,1
14031,31.1816,1
14031,30.7933,1
14031,30.0189,1
14031,29.7685,1
14031,30.2624,1
14031,30.79,1
14585,14.0313,1
14585,13.5579,1
14585,13.608,1
14585,13.5812,1
14585,14.0185,1
14585,14.1853,1
14585,14.15,1
14585,14.0794,1
14585,13.801,1
14585,13.8419,1
14817,11.2121,1
14817,11.1606,1
14817,11.2196,1
14817,11.138,1
14817,10.9242,1
14817,11.3963,1
14817,11.2922,1
14817,11.5454,1
14817,10.9588,1
14817,11.1763,1
15074,9.0359,1
15074,8.9152,1
15074,8.9556,1
15074,8.9341,1
15074,6.029,1
15074,8.8021,1
15074,5.8121,1
15074,8.8873,1
15074,8.997,1
15074,5.909,1
15325,8.1429,1
15325,5.3698,1
15325,8.301,1
15325,8.4716,1
15325,8.4719,1
15325,8.4114,1
15325,8.3153,1
15325,5.3115,1
15325,5.3193,1
15325,8.1675,1
15590,24.3897,1
15590,24.6209,1
15590,25.5629,1
15590,24.3386,1
15590,24.3244,1
15590,24.2086,1
15590,25.0096,1
15590,24.2849,1
15590,24.4772,1
15590,24.9334,1
15946,16.4764,1
15946,17.1478,1
15946,16.6971,1
15946,16.5228,1
15946,16.7177,1
15946,16.7377,1
15946,16.4432,1
15946,16.2555,1
15946,16.9032,1
15946,16.4701,1
16054,38.2789,1
16054,38.1189,1
16054,38.5849,1
16054,38.4831,1
16054,37.975,1
16054,38.2584,1
16054,38.6097,1
16054,36.8155,1
16054,38.2779,1
16054,38.4123,1
16673,41.1834,1
16673,40.7208,1
16673,41.9039,1
16673,40.9489,1
16673,42.2308,1
16673,41.3207,1
16673,41.9514,1
16673,41.3519,1
16673,41.6651,1
16673,41.4223,1
16890,47.2912,1
16890,48.2578,1
16890,49.3576,1
16890,46.1801,1
16890,48.8642,1
16890,48.2525,1
16890,48.4106,1
16890,47.9211,1
16890,47.9074,1
16890,48.1501,1
17064,8.9399,1
17064,8.903,1
17064,5.8882,1
17064,9.0872,1
17064,8.7834,1
17064,8.7401,1
17064,8.8661,1
17064,8.7574,1
17064,8.8315,1
17064,8.7003,1
17177,36.3702,1
17177,37.221,1
17177,37.0096,1
17177,37.2416,1
17177,37.2008,1
17177,35.7491,1
17177,33.5634,1
17177,35.8965,1
17177,36.8699,1
17177,35.8834,1
17929,25.5025,1
17929,25.6857,1
17929,25.2884,1
17929,26.0937,1
17929,25.6677,1
17929,25.6523,1
17929,25.3813,1
17929,24.7976,1
17929,25.3898,1
17929,25.7025,1
18140,38.5,1
18140,38.2733,1
18140,38.2671,1
18140,38.6642,1
18140,38.4087,1
18140,38.4792,1
18140,38.0364,1
18140,38.4843,1
18140,37.7781,1
18140,37.8209,1
6259,6.9252,1
6259,6.8625,1
6259,6.8731,1
6259,6.8186,1
6259,6.9507,1
6259,6.785,1
6259,6.8711,1
6259,6.9723,1
6259,6.9402,1
6259,6.9753,1
6567,11.3495,1
6567,11.4654,1
6567,11.5323,1
6567,11.3088,1
6567,8.857,1
6567,11.8176,1
6567,11.2295,1
6567,11.544,1
6567,11.516,1
6567,11.3681,1
6813,8.0186,1
6813,7.8716,1
6813,7.9752,1
6813,4.958,1
6813,7.8735,1
6813,7.8816,1
6813,4.9701,1
6813,8.0499,1
6813,8.0246,1
6813,7.9721,1
7210,9.7755,1
7210,9.8165,1
7210,9.8255,1
7210,9.8301,1
7210,9.8167,1
7210,10.0127,1
7210,9.78,1
7210,10.024,1
7210,9.9296,1
7210,9.7731,1
7366,18.4396,1
7366,18.9028,1
7366,18.6995,1
7366,17.7741,1
7366,18.4456,1
7366,18.5381,1
7366,18.7593,1
7366,18.3166,1
7366,17.9783,1
7366,18.6821,1
7561,11.9152,1
7561,11.8235,1
7561,11.5452,1
7561,11.6476,1
7561,12.1118,1
7561,12.0595,1
7561,11.9596,1
7561,11.8311,1
7561,11.842,1
7561,11.8465,1
8094,9.5016,1
8094,9.567,1
8094,9.5926,1
8094,9.2985,1
8094,9.456,1
8094,9.5725,1
8094,9.5051,1
8094,9.4428,1
8094,9.4103,1
8094,9.5959,1
8584,22.1822,1
8584,22.3885,1
8584,21.6821,1
8584,21.6213,1
8584,20.9317,1
8584,22.0419,1
8584,22.2289,1
8584,21.6016,1
8584,21.181,1
8584,21.7413,1
8730,11.7235,1
8730,11.7771,1
8730,11.8415,1
8730,11.4624,1
8730,11.8016,1
8730,11.7035,1
8730,11.5445,1
8730,11.7434,1
8730,11.5884,1
8730,11.7086,1
8895,8.4207,1
8895,8.2753,1
8895,5.2986,1
8895,8.2522,1
8895,8.307,1
8895,5.285,1
8895,8.259,1
8895,8.2357,1
8895,8.2512,1
8895,8.3773,1
9236,12.8622,1
9236,12.9661,1
9236,12.8882,1
9236,12.7769,1
9236,13.0977,1
9236,12.8494,1
9236,12.9647,1
9236,13.1134,1
9236,12.9653,1
9236,13.1031,1
9509,22.5422,1
9509,22.5522,1
9509,22.7029,1
9509,22.3637,1
9509,22.1257,1
9509,22.5708,1
9509,22.0107,1
9509,22.0959,1
9509,22.1524,1
9509,21.6646,1
9901,7.5689,1
9901,7.5632,1
9901,4.5991,1
9901,4.6036,1
9901,7.542,1
9901,4.5211,1
9901,4.5003,1
9901,7.5663,1
9901,4.5974,1
9901,4.5963,1
10042,11.4398,1
10042,11.3537,1
10042,10.9188,1
10042,8.0467,1
10042,11.0398,1
10042,8.1042,1
10042,11.2566,1
10042,8.1737,1
10042,11.401,1
10042,11.1257,1
10412,9.2572,1
10412,9.4076,1
10412,9.4225,1
10412,9.3318,1
10412,9.5615,1
10412,9.4855,1
10412,9.4439,1
10412,6.3652,1
10412,9.4906,1
10412,9.3542,1
10781,23.0067,1
10781,22.9544,1
10781,22.8216,1
10781,23.7939,1
10781,23.3997,1
10781,23.24,1
10781,22.5708,1
10781,22.9369,1
10781,23.2483,1
10781,22.9955,1
10916,24.4245,1
10916,24.0387,1
10916,24.3093,1
10916,24.4075,1
10916,24.2012,1
10916,24.2202,1
10916,24.625,1
10916,24.4785,1
10916,24.6513,1
10916,24.2871,1
11370,20.0137,1
11370,20.2419,1
11370,20.3709,1
11370,19.6318,1
11370,19.9082,1
11370,19.9,1
11370,20.0594,1
11370,19.9324,1
11370,19.4733,1
11370,19.8876,1
11686,9.8144,1
11686,9.9936,1
11686,9.9315,1
11686,9.8548,1
11686,9.8042,1
11686,10.023,1
11686,9.9405,1
11686,9.939,1
11686,9.9289,1
11686,9.8619,1
11949,10.0343,1
11949,9.8692,1
11949,9.9954,1
11949,9.7413,1
11949,9.9038,1
11949,10.0325,1
11949,10.055,1
11949,6.8522,1
11949,9.8371,1
11949,9.95,1
29117,40.9174,1
29117,33.2384,1
29117,40.0437,1
29117,39.6988,1
29117,37.9965,1
29117,36.4609,1
29117,30.3355,1
29117,31.2233,1
29117,38.1826,1
29117,40.1902,1
29268,52.3391,1
29268,51.5754,1
29268,53.8286,1
29268,54.6233,1
29268,47.2374,1
29268,61.4582,1
29268,60.7787,1
29268,56.3993,1
29268,50.0283,1
29268,59.456,1
29193,70.3497,1
29193,67.4822,1
29193,68.4426,1
29193,65.5231,1
29193,64.9544,1
29193,61.2437,1
29193,67.9384,1
29193,71.3866,1
29193,65.8993,1
29193,73.9088,1
29644,80.9307,1
29644,79.9646,1
29644,86.8027,1
29644,83.0614,1
29644,87.3021,1
29644,87.2023,1
29644,79.8417,1
29644,82.7292,1
29644,91.9401,1
29644,84.8737,1
30435,85.8076,1
30435,84.8178,1
30435,86.604,1
30435,88.4636,1
30435,85.9168,1
30435,83.9688,1
30435,83.8626,1
30435,87.565,1
30435,87.6795,1
30435,88.3806,1
24292,42.2603,1
24292,40.0361,1
24292,41.6978,1
24292,41.4848,1
24292,40.795,1
24292,42.2179,1
24292,41.5338,1
24292,44.2084,1
24292,43.6891,1
24292,43.4298,1
24560,11.5124,1
24560,11.2517,1
24560,11.4531,1
24560,11.5021,1
24560,11.5506,1
24560,11.7061,1
24560,11.5424,1
24560,11.5421,1
24560,11.6952,1
24560,11.5038,1
24943,71.9311,1
24943,70.1312,1
24943,70.6964,1
24943,67.309,1
24943,69.4,1
24943,67.0175,1
24943,70.0568,1
24943,69.9226,1
24943,70.991,1
24943,70.6438,1
25386,59.3584,1
25386,60.2223,1
25386,59.1186,1
25386,60.3085,1
25386,61.4049,1
25386,60.462,1
25386,59.6109,1
25386,58.285,1
25386,58.7857,1
25386,57.7054,1
25831,68.0545,1
25831,68.3156,1
25831,68.2898,1
25831,67.6409,1
25831,71.1134,1
25831,66.9165,1
25831,67.7972,1
25831,67.5684,1
25831,68.3619,1
25831,68.2196,1
25912,27.1864,1
25912,28.1811,1
25912,27.1907,1
25912,27.8851,1
25912,28.3067,1
25912,28.5178,1
25912,27.9893,1
25912,27.2988,1
25912,27.0218,1
25912,27.9006,1
26266,32.1594,1
26266,33.2816,1
26266,33.5831,1
26266,32.6345,1
26266,32.8394,1
26266,32.4335,1
26266,32.5209,1
26266,32.725,1
26266,32.2983,1
26266,32.8403,1
26250,28.4059,1
26250,28.5628,1
26250,29.0121,1
26250,29.4964,1
26250,28.6822,1
26250,28.6289,1
26250,28.2741,1
26250,28.9103,1
26250,29.2508,1
26250,28.9235,1
26663,15.1832,1
26663,16.1385,1
26663,15.0088,1
26663,15.8015,1
26663,16.0032,1
26663,15.6318,1
26663,15.2586,1
26663,16.2367,1
26663,15.4913,1
26663,15.3634,1
26880,10.4311,1
26880,7.3846,1
26880,10.1811,1
26880,7.2332,1
26880,10.5806,1
26880,10.371,1
26880,10.4723,1
26880,10.3298,1
26880,10.4159,1
26880,10.3613,1
277,0.2219,1
277,0.2,1
277,0.2197,1
277,0.2083,1
277,0.175,1
277,0.2394,1
277,0.185,1
277,0.1941,1
277,0.2251,1
277,0.2236,1
544,0.31,1
544,0.2801,1
544,0.2894,1
544,0.2691,1
544,0.2884,1
544,0.3194,1
544,0.2956,1
544,0.288,1
544,0.2802,1
544,0.2885,1
883,0.559,1
883,0.6624,1
883,0.4972,1
883,0.575,1
883,0.6137,1
883,0.6128,1
883,0.5599,1
883,0.5849,1
883,0.5725,1
883,0.5783,1
1181,0.5344,1
1181,0.508,1
1181,0.5175,1
1181,0.6261,1
1181,0.5765,1
1181,0.4789,1
1181,0.5156,1
1181,0.4832,1
1181,0.49,1
1181,0.5025,1
1497,0.2173,1
1497,0.2101,1
1497,0.202,1
1497,0.213,1
1497,0.2327,1
1497,0.2086,1
1497,0.2151,1
1497,0.2197,1
1497,0.2168,1
1497,0.2071,1
1726,1.1157,1
1726,1.1921,1
1726,1.2568,1
1726,1.1823,1
1726,1.2176,1
1726,1.2535,1
1726,1.1161,1
1726,1.2397,1
1726,1.0868,1
1726,1.2776,1
2008,1.4626,1
2008,1.4998,1
2008,1.556,1
2008,1.4908,1
2008,1.5335,1
2008,1.6051,1
2008,1.4823,1
2008,1.3821,1
2008,1.5705,1
2008,1.521,1
2444,0.4215,1
2444,0.4317,1
2444,0.4184,1
2444,0.4323,1
2444,0.4925,1
2444,0.4721,1
2444,0.4361,1
2444,0.4653,1
2444,0.4525,1
2444,0.4269,1
2658,0.3256,1
2658,0.3495,1
2658,0.3384,1
2658,0.3188,1
2658,0.3268,1
2658,0.3327,1
2658,0.3336,1
2658,0.3033,1
2658,0.3273,1
2658,0.3329,1
2876,6.4429,1
2876,6.4774,1
2876,6.4474,1
2876,6.4217,1
2876,6.4851,1
2876,6.551,1
2876,6.4482,1
2876,6.4297,1
2876,6.4733,1
2876,6.4982,1
3343,7.5259,1
3343,7.4638,1
3343,7.502,1
3343,7.5976,1
3343,7.5039,1
3343,7.4249,1
3343,7.4106,1
3343,7.5732,1
3343,7.65,1
3343,7.5555,1
3575,7.2861,1
3575,7.1457,1
3575,7.1838,1
3575,7.2243,1
3575,7.1961,1
3575,7.343,1
3575,7.1943,1
3575,7.2552,1
3575,7.23,1
3575,7.2415,1
3854,9.9516,1
3854,10.0901,1
3854,10.2585,1
3854,10.1148,1
3854,10.0804,1
3854,9.9943,1
3854,10.1472,1
3854,10.1208,1
3854,10.1373,1
3854,9.894,1
4119,13.5881,1
4119,13.2416,1
4119,13.6502,1
4119,13.4274,1
4119,13.5592,1
4119,14.018,1
4119,13.9013,1
4119,13.7304,1
4119,13.7431,1
4119,13.8643,1
4456,9.2348,1
4456,9.1982,1
4456,9.196,1
4456,9.1422,1
4456,9.3594,1
4456,9.3258,1
4456,9.3579,1
4456,9.2536,1
4456,9.2021,1
4456,9.2158,1
4822,10.8795,1
4822,10.6137,1
4822,10.8918,1
4822,10.989,1
4822,11.0122,1
4822,10.7933,1
4822,10.8308,1
4822,10.919,1
4822,10.7944,1
4822,10.8692,1
4997,7.7602,1
4997,7.7089,1
4997,7.7027,1
4997,7.5406,1
4997,7.6211,1
4997,7.6665,1
4997,7.6296,1
4997,7.7477,1
4997,7.6216,1
4997,7.6914,1
5322,7.2181,1
5322,4.2212,1
5322,7.227,1
5322,7.2241,1
5322,7.238,1
5322,7.1991,1
5322,7.2634,1
5322,7.2224,1
5322,7.1824,1
5322,7.2132,1
5596,7.1982,1
5596,7.2698,1
5596,7.225,1
5596,7.1727,1
5596,7.1702,1
5596,7.1533,1
5596,7.2294,1
5596,7.1615,1
5596,7.2538,1
5596,7.2699,1
6019,10.462,1
6019,10.3504,1
6019,10.5665,1
6019,10.5824,1
6019,10.5118,1
6019,10.424,1
6019,10.3518,1
6019,10.4455,1
6019,10.2652,1
6019,10.6256,1
784,0.1232,3
784,0.1111,3
784,0.1163,3
784,0.1172,3
784,0.1132,3
784,0.1163,3
784,0.1227,3
784,0.1171,3
784,0.1148,3
784,0.1212,3
1429,0.2058,3
1429,0.2437,3
1429,0.2084,3
1429,0.202,3
1429,0.2046,3
1429,0.2166,3
1429,0.2128,3
1429,0.2074,3
1429,0.2082,3
1429,0.2003,3
2034,0.3071,3
2034,0.3232,3
2034,0.2815,3
2034,0.292,3
2034,0.2891,3
2034,0.3137,3
2034,0.2805,3
2034,0.2729,3
2034,0.2818,3
2034,0.3171,3
2611,0.4444,3
2611,0.4369,3
2611,0.4227,3
2611,0.4037,3
2611,0.4886,3
2611,0.4267,3
2611,0.4238,3
2611,0.3945,3
2611,0.4417,3
2611,0.4166,3
3178,0.7058,3
3178,0.707,3
3178,0.7199,3
3178,0.7704,3
3178,0.7354,3
3178,0.7383,3
3178,0.7022,3
3178,0.7146,3
3178,0.737,3
3178,0.7245,3
3725,0.4943,3
3725,0.4936,3
3725,0.5141,3
3725,0.5247,3
3725,0.5083,3
3725,0.4812,3
3725,0.5365,3
3725,0.5482,3
3725,0.5028,3
3725,0.5216,3
4227,2.0086,3
4227,2.053,3
4227,1.9532,3
4227,2.0368,3
4227,2.137,3
4227,2.0138,3
4227,2.5694,3
4227,2.056,3
4227,2.1327,3
4227,2.1063,3
4716,3.6959,3
4716,3.7272,3
4716,4.0708,3
4716,3.4986,3
4716,3.9637,3
4716,3.3257,3
4716,3.7519,3
4716,3.6339,3
4716,4.0037,3
4716,3.479,3
5166,1.0651,3
5166,1.084,3
5166,1.0343,3
5166,1.0422,3
5166,1.1271,3
5166,1.0616,3
5166,1.0336,3
5166,1.0733,3
5166,1.0412,3
5166,1.1388,3
5705,8.731,3
5705,8.951,3
5705,8.6986,3
5705,8.8322,3
5705,8.7967,3
5705,8.8194,3
5705,8.5563,3
5705,9.0112,3
5705,8.9809,3
5705,9.1124,3
6247,12.7335,3
6247,12.0188,3
6247,12.0002,3
6247,11.9843,3
6247,11.8579,3
6247,12.0213,3
6247,12.1053,3
6247,11.7725,3
6247,11.5887,3
6247,11.4774,3
6739,12.8481,3
6739,13.0768,3
6739,12.4742,3
6739,12.7742,3
6739,12.9844,3
6739,12.7796,3
6739,12.8943,3
6739,12.9279,3
6739,13.2565,3
6739,12.7032,3
7206,8.1963,3
7206,8.0975,3
7206,8.26,3
7206,8.0394,3
7206,8.3807,3
7206,8.1873,3
7206,8.2594,3
7206,8.0475,3
7206,8.1104,3
7206,8.4921,3
7684,6.9427,3
7684,6.9823,3
7684,6.9315,3
7684,6.9281,3
7684,6.9087,3
7684,6.9265,3
7684,6.8935,3
7684,6.8612,3
7684,6.9956,3
7684,6.9261,3
8197,7.2732,3
8197,7.2126,3
8197,7.2861,3
8197,7.256,3
8197,7.3958,3
8197,7.2713,3
8197,7.2635,3
8197,7.161,3
8197,7.273,3
8197,7.2678,3
8635,11.8204,3
8635,12.399,3
8635,11.7793,3
8635,12.2834,3
8635,12.0694,3
8635,12.2136,3
8635,11.8137,3
8635,11.8311,3
8635,11.8485,3
8635,12.1246,3
9028,14.4951,3
9028,14.8196,3
9028,14.1406,3
9028,13.9313,3
9028,14.4757,3
9028,14.0638,3
9028,14.1705,3
9028,14.3161,3
9028,14.0311,3
9028,13.9718,3
9497,9.298,3
9497,9.3619,3
9497,9.3455,3
9497,9.531,3
9497,9.2245,3
9497,9.4583,3
9497,9.3218,3
9497,9.3408,3
9497,9.3481,3
9497,9.2373,3
9920,8.3657,3
9920,8.3153,3
9920,8.2619,3
9920,8.6188,3
9920,8.6167,3
9920,5.3223,3
9920,8.3352,3
9920,8.3389,3
9920,8.3582,3
9920,8.3536,3
10377,10.4839,3
10377,10.3296,3
10377,10.5851,3
10377,10.2427,3
10377,10.462,3
10377,10.4947,3
10377,10.4615,3
10377,10.5617,3
10377,10.6428,3
10377,10.4775,3
31856,47.4021,3
31856,45.696,3
31856,46.1226,3
31856,47.292,3
31856,44.888,3
31856,48.1905,3
31856,46.2175,3
31856,47.7102,3
31856,45.7785,3
31856,45.7276,3
32126,9.3022,3
32126,9.5255,3
32126,9.5455,3
32126,9.8306,3
32126,9.5901,3
32126,9.5726,3
32126,9.6228,3
32126,9.6655,3
32126,9.5527,3
32126,9.7274,3
32487,10.3626,3
32487,10.687,3
32487,10.4707,3
32487,10.5484,3
32487,10.5088,3
32487,10.5067,3
32487,10.3336,3
32487,10.4083,3
32487,7.0572,3
32487,10.5033,3
32805,18.8008,3
32805,18.6185,3
32805,18.7047,3
32805,18.9714,3
32805,18.4929,3
32805,18.8627,3
32805,18.5126,3
32805,15.6819,3
32805,18.5994,3
32805,18.5187,3
33151,10.492,3
33151,10.5411,3
33151,10.6933,3
33151,10.6757,3
33151,10.4505,3
33151,10.5013,3
33151,10.4918,3
33151,10.4743,3
33151,10.4379,3
33151,10.6812,3
33475,49.6975,3
33475,50.9933,3
33475,46.9842,3
33475,48.5846,3
33475,48.1158,3
33475,48.2455,3
33475,49.7847,3
33475,48.306,3
33475,48.2538,3
33475,51.0211,3
33795,28.5791,3
33795,28.3028,3
33795,28.8738,3
33795,29.6877,3
33795,27.7903,3
33795,29.0705,3
33795,28.9372,3
33795,28.9857,3
33795,29.0486,3
33795,28.082,3
34109,46.2556,3
34109,45.4781,3
34109,45.793,3
34109,45.6167,3
34109,45.714,3
34109,47.4288,3
34109,45.4155,3
34109,45.1774,3
34109,45.3276,3
34109,45.3535,3
34437,50.3805,3
34437,49.2775,3
34437,48.7381,3
34437,50.3925,3
34437,50.259,3
34437,51.1008,3
34437,48.3191,3
34437,49.5035,3
34437,49.8087,3
34437,49.2217,3
34774,15.2025,3
34774,15.2235,3
34774,15.8928,3
34774,15.2116,3
34774,15.4167,3
34774,15.6945,3
34774,15.2255,3
34774,15.3806,3
34774,15.1858,3
34774,15.0937,3
18362,29.6489,3
18362,28.4721,3
18362,29.6354,3
18362,28.5491,3
18362,29.4918,3
18362,29.9663,3
18362,28.7422,3
18362,29.3204,3
18362,29.0176,3
18362,29.5156,3
18738,19.0754,3
18738,20.1631,3
18738,19.5802,3
18738,19.3938,3
18738,19.3867,3
18738,19.647,3
18738,19.8219,3
18738,19.702,3
18738,20.0601,3
18738,19.5361,3
19138,12.5756,3
19138,12.2947,3
19138,12.5932,3
19138,12.6754,3
19138,12.4693,3
19138,11.6248,3
19138,11.9427,3
19138,12.376,3
19138,12.7833,3
19138,12.6088,3
19538,64.9078,3
19538,63.4908,3
19538,65.5268,3
19538,66.6852,3
19538,67.8999,3
19538,67.5699,3
19538,64.7947,3
19538,67.0969,3
19538,67.9537,3
19538,67.3217,3
19868,47.0323,3
19868,48.2288,3
19868,44.9464,3
19868,45.8976,3
19868,47.182,3
19868,47.4097,3
19868,45.67,3
19868,47.5382,3
19868,45.9994,3
19868,46.5644,3
20231,36.9642,3
20231,36.2377,3
20231,35.7878,3
20231,35.5767,3
20231,37.2318,3
20231,35.8344,3
20231,35.8343,3
20231,36.553,3
20231,35.1771,3
20231,36.1613,3
20600,42.9149,3
20600,44.4928,3
20600,42.3512,3
20600,42.7938,3
20600,42.2156,3
20600,43.5884,3
20600,42.4144,3
20600,42.7606,3
20600,41.5851,3
20600,43.1938,3
20938,66.7754,3
20938,69.6228,3
20938,69.9333,3
20938,67.0371,3
20938,70.2971,3
20938,66.9681,3
20938,72.1425,3
20938,69.3593,3
20938,72.1044,3
20938,71.7171,3
21278,21.7238,3
21278,21.5291,3
21278,21.1273,3
21278,22.3353,3
21278,21.7033,3
21278,21.9279,3
21278,22.0236,3
21278,21.5816,3
21278,22.697,3
21278,21.5391,3
21608,52.8022,3
21608,53.6284,3
21608,53.5011,3
21608,55.3003,3
21608,52.6698,3
21608,52.9829,3
21608,54.2401,3
21608,53.8561,3
21608,52.5075,3
21608,53.2196,3
21937,16.6231,3
21937,17.2014,3
21937,16.596,3
21937,16.9164,3
21937,16.987,3
21937,16.6787,3
21937,16.5342,3
21937,17.0867,3
21937,17.0825,3
21937,16.9405,3
22284,45.0452,3
22284,44.1408,3
22284,45.9932,3
22284,46.9622,3
22284,45.4808,3
22284,45.9186,3
22284,45.3839,3
22284,46.1655,3
22284,45.5653,3
22284,46.6535,3
22632,46.2726,3
22632,46.9555,3
22632,48.6575,3
22632,46.5512,3
22632,45.5468,3
22632,46.7106,3
22632,46.7324,3
22632,48.5381,3
22632,45.6022,3
22632,47.4418,3
22980,36.3605,3
22980,35.476,3
22980,35.6121,3
22980,35.8849,3
22980,35.0536,3
22980,35.215,3
22980,36.6,3
22980,36.1708,3
22980,34.7841,3
22980,35.9992,3
23350,15.9221,3
23350,16.0414,3
23350,15.3723,3
23350,15.3478,3
23350,15.6326,3
23350,15.5662,3
23350,15.4653,3
23350,15.8009,3
23350,15.8521,3
23350,14.8298,3
23673,23.4332,3
23673,23.3272,3
23673,24.1008,3
23673,23.3195,3
23673,23.9208,3
23673,24.4728,3
23673,24.2609,3
23673,23.8271,3
23673,24.3482,3
23673,23.4874,3
24036,82.8808,3
24036,81.2277,3
24036,82.2907,3
24036,83.2371,3
24036,82.6255,3
24036,81.6642,3
24036,80.8365,3
24036,85.1141,3
24036,83.1209,3
24036,83.2361,3
24358,59.7271,3
24358,59.2477,3
24358,59.6897,3
24358,61.0788,3
24358,56.9299,3
24358,59.0204,3
24358,55.5972,3
24358,59.2954,3
24358,57.2147,3
24358,59.0317,3
24694,58.6917,3
24694,57.1354,3
24694,58.4265,3
24694,59.7233,3
24694,61.1278,3
24694,57.6122,3
24694,61.71,3
24694,58.8333,3
24694,61.5026,3
24694,58.9595,3
24999,28.0744,3
24999,27.5844,3
24999,27.4107,3
24999,28.529,3
24999,27.4179,3
24999,27.9603,3
24999,27.9939,3
24999,28.2692,3
24999,28.8839,3
24999,28.7675,3
25273,15.5608,3
25273,15.4907,3
25273,15.4607,3
25273,14.9627,3
25273,15.2048,3
25273,15.4954,3
25273,15.737,3
25273,14.9333,3
25273,15.5832,3
25273,15.8034,3
25568,33.4638,3
25568,31.642,3
25568,31.8882,3
25568,33.0705,3
25568,32.6876,3
25568,32.8433,3
25568,32.6257,3
25568,32.4738,3
25568,32.7261,3
25568,31.9139,3
25903,38.8123,3
25903,37.0601,3
25903,36.114,3
25903,36.3208,3
25903,37.611,3
25903,37.364,3
25903,38.3594,3
25903,37.2491,3
25903,39.1518,3
25903,37.4906,3
26182,15.9932,3
26182,16.6432,3
26182,15.8869,3
26182,16.1561,3
26182,15.8376,3
26182,16.3705,3
26182,16.2238,3
26182,15.8955,3
26182,15.725,3
26182,16.1192,3
26522,10.5329,3
26522,10.4767,3
26522,10.402,3
26522,10.5525,3
26522,10.6174,3
26522,10.5098,3
26522,10.4805,3
26522,10.5112,3
26522,10.7059,3
26522,10.5998,3
26839,31.5514,3
26839,31.4097,3
26839,31.1074,3
26839,31.931,3
26839,31.4759,3
26839,31.3098,3
26839,31.096,3
26839,31.2117,3
26839,30.9659,3
26839,32.1287,3
27182,36.983,3
27182,35.2578,3
27182,35.9206,3
27182,35.2054,3
27182,36.1833,3
27182,35.7401,3
27182,35.6772,3
27182,36.5174,3
27182,35.0084,3
27182,35.8888,3
27494,16.6067,3
27494,16.396,3
27494,16.6047,3
27494,16.4409,3
27494,16.6095,3
27494,16.6974,3
27494,16.6744,3
27494,16.9943,3
27494,16.7352,3
27494,16.3564,3
27861,24.031,3
27861,24.6015,3
27861,24.238,3
27861,23.9397,3
27861,24.4753,3
27861,23.9704,3
27861,23.8395,3
27861,24.5343,3
27861,24.5306,3
27861,23.9108,3
28169,16.4124,3
28169,17.0604,3
28169,16.7519,3
28169,16.6318,3
28169,16.8221,3
28169,16.9862,3
28169,16.6595,3
28169,16.5932,3
28169,16.4855,3
28169,16.8175,3
28475,19.2827,3
28475,18.9833,3
28475,19.1038,3
28475,19.1775,3
28475,19.2128,3
28475,19.5549,3
28475,18.7421,3
28475,19.2441,3
28475,19.0503,3
28475,19.0394,3
28851,22.0233,3
28851,21.3981,3
28851,21.8827,3
28851,21.5272,3
28851,21.7701,3
28851,21.4039,3
28851,22.1116,3
28851,22.219,3
28851,21.2121,3
28851,21.9713,3
29177,22.5,3
29177,21.6739,3
29177,21.5774,3
29177,22.1153,3
29177,22.5192,3
29177,21.7174,3
29177,22.312,3
29177,22.2462,3
29177,22.4796,3
29177,21.8365,3
29561,23.4922,3
29561,23.3281,3
29561,22.4124,3
29561,22.8619,3
29561,22.307,3
29561,22.7865,3
29561,23.0265,3
29561,22.726,3
29561,22.4621,3
29561,22.7595,3
29862,9.211,3
29862,9.1454,3
29862,9.3159,3
29862,9.3748,3
29862,9.3624,3
29862,9.3142,3
29862,9.3875,3
29862,9.3506,3
29862,9.3019,3
29862,9.3166,3
30171,22.2347,3
30171,21.7871,3
30171,22.1363,3
30171,22.1954,3
30171,22.9339,3
30171,21.9689,3
30171,22.8821,3
30171,22.4018,3
30171,22.5729,3
30171,23.1243,3
30533,11.2106,3
30533,11.1656,3
30533,11.052,3
30533,11.249,3
30533,11.4377,3
30533,11.3197,3
30533,11.3572,3
30533,11.268,3
30533,11.1012,3
30533,11.1034,3
30874,42.0543,3
30874,40.7984,3
30874,41.1999,3
30874,39.4327,3
30874,40.3284,3
30874,39.9006,3
30874,40.233,3
30874,39.602,3
30874,39.3833,3
30874,40.8367,3
31261,17.9286,3
31261,17.9086,3
31261,17.9257,3
31261,18.2829,3
31261,17.8656,3
31261,17.8816,3
31261,18.4205,3
31261,18.2464,3
31261,18.6282,3
31261,17.913,3
31534,20.5619,3
31534,20.65,3
31534,20.7244,3
31534,20.3158,3
31534,20.877,3
31534,20.4347,3
31534,20.5913,3
31534,19.9295,3
31534,20.8978,3
31534,20.951,3
10805,19.9337,3
10805,18.5748,3
10805,20.2078,3
10805,19.3098,3
10805,19.8391,3
10805,20.0169,3
10805,20.8432,3
10805,24.2471,3
10805,21.629,3
10805,22.7003,3
11224,9.4769,3
11224,9.3287,3
11224,8.9964,3
11224,9.1886,3
11224,9.0076,3
11224,9.3836,3
11224,9.3609,3
11224,9.0689,3
11224,9.7411,3
11224,9.5005,3
11631,20.2328,3
11631,19.424,3
11631,18.3001,3
11631,18.9776,3
11631,18.8571,3
11631,18.5768,3
11631,19.1693,3
11631,19.6354,3
11631,19.1518,3
11631,18.5111,3
11945,19.1481,3
11945,19.2729,3
11945,20.1101,3
11945,19.2797,3
11945,19.2527,3
11945,19.7094,3
11945,19.2715,3
11945,19.2007,3
11945,19.9526,3
11945,19.7198,3
12386,8.3174,3
12386,8.2084,3
12386,8.2991,3
12386,8.2242,3
12386,8.289,3
12386,8.2724,3
12386,8.28,3
12386,8.3396,3
12386,8.2865,3
12386,8.3739,3
12783,10.4302,3
12783,10.5833,3
12783,10.4733,3
12783,10.5028,3
12783,10.4044,3
12783,10.4572,3
12783,10.3599,3
12783,10.4033,3
12783,10.4202,3
12783,10.5101,3
13231,8.854,3
13231,8.7703,3
13231,8.8306,3
13231,8.9208,3
13231,8.9696,3
13231,8.9432,3
13231,8.8816,3
13231,8.9094,3
13231,8.8901,3
13231,8.8607,3
13634,23.9259,3
13634,23.6318,3
13634,23.9738,3
13634,23.5358,3
13634,23.6227,3
13634,24.1389,3
13634,23.5355,3
13634,23.4259,3
13634,22.8171,3
13634,23.5392,3
14028,21.9023,3
14028,21.9303,3
14028,22.2663,3
14028,21.7356,3
14028,22.264,3
14028,21.9362,3
14028,21.9822,3
14028,21.3178,3
14028,22.3384,3
14028,21.4264,3
14451,12.9505,3
14451,13.1549,3
14451,13.0001,3
14451,12.9564,3
14451,12.7358,3
14451,13.1332,3
14451,13.0207,3
14451,12.9698,3
14451,12.8788,3
14451,13.0629,3
14906,26.6913,3
14906,26.2607,3
14906,26.8176,3
14906,26.5427,3
14906,27.3634,3
14906,26.406,3
14906,31.3739,3
14906,38.1591,3
14906,30.6889,3
14906,26.6867,3
15159,25.8579,3
15159,26.597,3
15159,25.9753,3
15159,25.1837,3
15159,26.6894,3
15159,25.4085,3
15159,25.4091,3
15159,25.7989,3
15159,25.4524,3
15159,26.2422,3
15551,13.3356,3
15551,13.2169,3
15551,13.4649,3
15551,13.1938,3
15551,13.4775,3
15551,13.5487,3
15551,13.5418,3
15551,13.1599,3
15551,13.1026,3
15551,13.6399,3
15902,19.8921,3
15902,20.5535,3
15902,18.4813,3
15902,19.2113,3
15902,18.5133,3
15902,18.6201,3
15902,18.9147,3
15902,18.4538,3
15902,19.1556,3
15902,18.436,3
16219,15.571,3
16219,15.411,3
16219,15.0172,3
16219,15.1914,3
16219,17.0513,3
16219,17.537,3
16219,15.9717,3
16219,15.3108,3
16219,15.7669,3
16219,15.3206,3
16595,9.5116,3
16595,9.6012,3
16595,9.5901,3
16595,9.6235,3
16595,9.6528,3
16595,9.576,3
16595,9.6492,3
16595,9.6329,3
16595,9.5605,3
16595,9.6582,3
16930,10.5241,3
16930,10.6411,3
16930,10.5752,3
16930,10.4928,3
16930,10.7236,3
16930,10.5136,3
16930,10.5841,3
16930,10.645,3
16930,10.5319,3
16930,10.612,3
17318,11.9314,3
17318,11.803,3
17318,11.6594,3
17318,11.7446,3
17318,11.5699,3
17318,11.6478,3
17318,11.6146,3
17318,11.6874,3
17318,11.6736,3
17318,11.7545,3
17734,18.1301,3
17734,17.6676,3
17734,18.0907,3
17734,17.5344,3
17734,17.8843,3
17734,18.1378,3
17734,18.0345,3
17734,18.3531,3
17734,17.7997,3
17734,17.7199,3
18033,31.3281,3
18033,31.1054,3
18033,30.7415,3
18033,29.7605,3
18033,31.6911,3
18033,31.9657,3
18033,31.9699,3
18033,31.1948,3
18033,33.9519,3
18033,30.8524,3
35095,11.8611,3
35095,11.6927,3
35095,11.7171,3
35095,11.854,3
35095,11.7834,3
35095,11.5215,3
35095,11.6072,3
35095,11.9776,3
35095,11.4776,3
35095,11.4311,3
35381,37.6314,3
35381,38.775,3
35381,37.2266,3
35381,38.3906,3
35381,38.616,3
35381,39.1085,3
35381,37.3504,3
35381,37.1828,3
35381,37.2911,3
35381,38.1589,3
35644,33.636,3
35644,33.923,3
35644,34.8253,3
35644,31.8659,3
35644,34.2058,3
35644,33.7145,3
35644,34.574,3
35644,34.3928,3
35644,33.2196,3
35644,33.6879,3
35957,45.3624,3
35957,45.1708,3
35957,44.5774,3
35957,44.7965,3
35957,45.9338,3
35957,45.2865,3
35957,45.0717,3
35957,44.7718,3
35957,44.8782,3
35957,45.4252,3
36294,12.4019,3
36294,12.6125,3
36294,12.4265,3
36294,12.1572,3
36294,12.1208,3
36294,12.4923,3
36294,12.3061,3
36294,12.1969,3
36294,12.2722,3
36294,12.0219,3
36607,51.27,3
36607,53.5839,3
36607,50.8888,3
36607,51.1052,3
36607,52.3419,3
36607,51.5268,3
36607,51.1624,3
36607,51.2826,3
36607,51.0372,3
36607,51.8184,3
36918,53.2545,3
36918,52.876,3
36918,52.773,3
36918,53.2389,3
36918,52.6183,3
36918,53.6102,3
36918,53.6422,3
36918,52.4272,3
36918,52.9237,3
36918,53.5454,3
37277,35.6849,3
37277,35.3024,3
37277,35.7228,3
37277,36.2648,3
37277,35.6187,3
37277,36.4921,3
37277,34.5878,3
37277,35.4879,3
37277,34.802,3
37277,34.8027,3
37627,9.9442,3
37627,6.859,3
37627,10.1964,3
37627,10.2494,3
37627,9.9197,3
37627,10.1955,3
37627,9.9556,3
37627,9.9674,3
37627,10.1572,3
37627,9.8247,3
37958,12.2172,3
37958,15.0252,3
37958,12.189,3
37958,12.4913,3
37958,12.5272,3
37958,12.5116,3
37958,9.4646,3
37958,9.2188,3
37958,15.3594,3
37958,15.3839,3


==> anc/tolerance-messages.csv <==
NormalizedMessages,SendTolerance
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.8898691816245817,2
0.926884370507291,2
0.9509221963112148,2
0.8912909836065573,2
0.9183980728696176,2
0.9280733213787608,2
0.9237107405971307,2
0.9199517669974956,2
0.8645632935744517,2
0.8703985397018558,3
0.8194701170671596,3
0.9006783972864109,3
0.8640368852459016,3
0.8210378400080297,3
0.8622235505080693,3
0.8695230709577355,3
0.8689360912716817,3
0.810850327048865,3
0.852651860866038,4
0.80262887656603,4
0.7902268390926437,4
0.8218237704918033,4
0.8013650506875439,4
0.7746563060370592,4
0.8040907328421869,4
0.8276597718207959,4
0.7629857637552905,4
0.8332826285366596,5
0.7868145409735059,5
0.7786728853084588,5
0.7174180327868852,5
0.7708521529659741,5
0.7549312612074118,5
0.7236331911593641,5
0.7823949540858919,5
0.7266641015775298,5
0.8045837136193084,6
0.7640172520024646,6
0.7570489718041128,6
0.7024590163934427,6
0.6677707517815918,6
0.7320183303446902,6
0.7061845676618844,6
0.7254429088210741,6
0.6791843016544825,6
0.7737551972416591,7
0.7409118915588416,7
0.7357430570277719,7
0.6870901639344262,7
0.6569306433805079,7
0.6351862920900578,7
0.6875727025979061,7
0.650681754939245,7
0.6339361292804925,7
0.7397829834702363,8
0.7146231258985418,8
0.7152851388594446,8
0.6718237704918033,8
0.645387935360835,8
0.6259214983064355,8
0.5982939123691353,8
0.6370466561543456,8
0.580454020777222,8
0.7052023121387283,9
0.6877182172930787,9
0.6928132287470851,9
0.6525614754098361,9
0.6302318578741343,9
0.6139669256824068,9
0.5881155486622722,9
0.5556998423151841,9
0.515659869180454,9
0.667680762600142,10
0.6591702608338468,10
0.6697053211787153,10
0.636577868852459,10
0.6157783800060223,10
0.6024108388125125,10
0.577937184955409,10
0.5472590668769131,10
0.4501731435167372,10
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.4071268894347617,1
0.9087298497001791,2
0.8460836608646828,2
0.8800891229491594,2
0.8157815601130691,2
0.8006980064512718,2
0.7516110395093551,2
0.6359437201811164,2
0.4327080082731594,2
1.0,2
0.8715053344755082,3
0.7705642897248737,3
0.7650394976706502,3
0.7353701810308534,3
0.672148485008725,3
0.6288609395137994,3
0.5087063542711278,3
0.2886413391874403,3
0.5029763065205807,3
0.8375515925550969,4
0.7317518248175182,4
0.6940112078860307,4
0.6438924640644734,4
0.6114430754587277,4
0.5370427980978623,4
0.42161242288874706,4
0.21695271961972495,4
0.1878192381175186,4
0.7979908106845262,5
0.6956064008983717,5
0.6589021673080818,5
0.576411860227341,5
0.5372534503727989,5
0.4838896049064486,5
0.3554258972255143,5
0.17761892666642476,5
0.10684160590582395,5
0.7441788022739662,6
0.6506176305446378,6
0.6140706231854702,6
0.5406266915258314,6
0.4678758394585162,6
0.4238478289853784,6
0.3156471267511472,6
0.1468606746737303,6
0.0718050194304727,6
0.6842146250292034,7
0.5999438517686693,7
0.5653230706907029,7
0.4989474950381909,7
0.43376870604410134,7
0.36153948713390516,7
0.27140122162457836,7
0.12052928867762497,7
0.05071418359522231,7
0.6214469278093606,8
0.5472346996069624,8
0.5169806225102964,8
0.4555241474709809,8
0.39907990058695997,8
0.3304742011466157,8
0.22715531649800955,8
0.10213239474097996,8
0.0372265762077436,8
0.5581341017054746,9
0.49473610331274565,9
0.4696509351157923,9
0.41360437842064113,9
0.3643910951298186,9
0.3028754277587663,9
0.20715957091196402,9
0.08286464191976003,9
0.027625063360237064,9
0.4880461023284791,10
0.43613138686131386,10
0.4170548916345959,10
0.36915859746195945,10
0.3244672412881392,10
0.27123238967157015,10
0.18491506366426597,10
0.0735754804842943,10
0.02050922135142512,10
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.9700049084817142,1
0.8086663294554038,2
0.6707593891869583,2
0.7252714527878316,2
0.6101078698701788,2
0.5745671862485368,2
0.4982034434649769,2
0.36016764273906604,2
0.8528386616712139,2
1.0,2
0.7448996796493003,3
0.5626289723483285,3
0.523571723095249,3
0.47539915281850764,3
0.37674819789292097,3
0.3185867608202586,3
0.20094698482734888,3
0.5981750062008016,3
0.7923160919949066,3
0.6954645085145844,4
0.5027342137845646,4
0.441677738580657,4
0.3440688720824544,4
0.30375207935432197,4
0.2197254892791171,4
0.12724686130758878,4
0.3097724632194562,4
0.5161304091112803,4
0.6430955993930197,5
0.4578518365662402,5
0.3999633481467907,5
0.28756152355473236,5
0.22407738278602674,5
0.1702714709939907,5
0.0837752800703018,5
0.18147787945641816,5
0.3652123807559062,5
0.5683021412915191,6
0.40690775897647546,6
0.34638292023640443,6
0.25532060846152527,6
0.17678516419197832,6
0.1271619083249546,6
0.06299200501453354,6
0.11219534482983695,6
0.5047075185135126,6
0.48973191704602936,7
0.3531004952538176,7
0.2973610665689284,7
0.22059302704463996,7
0.15443287536196168,7
0.09691272866150692,7
0.04470677883817682,7
0.069145464276856,7
0.21610302120606376,7
0.407148878772551,8
0.29619789517127526,8
0.25074449076831445,8
0.18310438853732572,8
0.1308606986630522,8
0.08004614149538974,8
0.03267435643746889,8
0.04627103377152331,8
0.09325048195599439,8
0.32372281234193223,9
0.23898576145274453,9
0.20449443349979382,9
0.14834250827459655,9
0.10760889655597314,9
0.06598545607594641,9
0.02663049155948306,9
0.030612378105296136,9
0.039883192362687,9
0.23668858539875232,10
0.1782397853900124,10
0.1554267650158061,10
0.11455814511841676,10
0.08229930380136775,10
0.05131682527805707,10
0.020211765718043104,10
0.022358784903985483,10
0.016027259857867442,10


==> anc/tolerance-runtime.csv <==
NormalizedRuntimeInSeconds,SendTolerance
1.0,1
0.7216659204822171,1
1.0,1
1.0,1
0.7322453390975413,1
1.0,1
1.0,1
1.0,1
1.0,1
0.8432515337423313,2
1.0,2
0.6548790977731053,2
0.9260630377233618,2
1.0,2
0.9544377139847248,2
0.9549686490594718,2
0.9464776508028353,2
0.8730078684692905,2
0.8271890686001115,3
0.6031973093680728,3
0.6137500398228678,3
0.594815105890139,3
0.6073709808159957,3
0.8973987561029962,3
0.9057871736152084,3
0.9016635324750469,3
0.582010582010582,3
0.7998187395426659,4
0.5993207901547332,4
0.5444263914110038,4
0.5699040370615486,4
0.5914725749797353,4
0.8443710621745915,4
0.8593657809734292,4
0.8724432229133515,4
0.7894644157881676,4
0.7927635248187396,5
0.5817071972220098,5
0.5377786273322925,5
0.5067939278623428,5
0.5671980545798433,5
0.8328336135815725,5
0.8183845515365461,5
0.8524229712136554,5
0.7666674671213248,5
0.7682375906302288,6
0.5573997837885059,6
0.531290154725116,6
0.48828383520847113,6
0.506230748446366,6
0.813587650169162,6
0.8138444153324599,6
0.7993249433434592,6
0.7205772878995269,6
0.7264779698828779,7
0.5523439291525165,7
0.517091974895664,7
0.48250330906684313,7
0.4953904350175628,7
0.7527197585138065,7
0.7915237457123713,7
0.4685086069723709,7
0.4577560054110735,7
0.7006134969325154,8
0.5336055996593031,8
0.5025221149659647,8
0.4738583719391131,8
0.48917589840583625,8
0.4550961285225178,8
0.4324429732891987,8
0.7513959207290611,8
0.6584620064196464,8
0.6823480200780814,9
0.508719438286906,9
0.4818248430979005,9
0.467550463269358,9
0.477319643339638,9
0.4363262494682037,9
0.4232726981809454,9
0.4044457302666474,9
0.37454874368641383,9
0.6463608477412158,10
0.49258001463249507,10
0.47329743965508086,10
0.4511085373924553,10
0.4717427722237233,10
0.42846579283239805,10
0.4199125973779213,10
0.40262307729398716,10
0.3306277965884622,10
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.3347436011715195,1
0.6857026664451448,2
0.6945645681092237,2
0.7478387829238965,2
0.7163488967181606,2
0.7171034411589099,2
0.6957535401430179,2
0.6066978966635911,2
0.4294660564139245,2
1.0,2
0.6125558247431627,3
0.5697384940605853,3
0.5877167340063616,3
0.6158351711617112,3
0.5475422023459144,3
0.5339498538581033,3
0.4450474303497646,3
0.27830653485868956,3
0.7965067069118947,3
0.597164189837603,4
0.4933452085859507,4
0.48111670651217253,4
0.4634563476231259,4
0.48039542947882957,4
0.42220586536116095,4
0.34654810142665565,4
0.20096995456180464,4
0.2951175566620185,4
0.5784720448532128,5
0.41613281683138215,5
0.4207969838558546,5
0.3792770934024019,5
0.3549482915302569,5
0.36573903293862897,5
0.2713808315583133,5
0.15607889184276205,5
0.16894480477159593,5
0.5135504412665428,6
0.36934718302554254,6
0.3412455499706887,6
0.3511021122138804,6
0.30792996585061244,6
0.2675864548072767,6
0.23600489811227376,6
0.12452435980656036,6
0.11858191808493186,6
0.4388438543808009,7
0.33075797734402107,7
0.2791402851495036,7
0.3043183876841023,7
0.2582380263907477,7
0.22585021204483113,7
0.17184062603512015,7
0.09784325912818018,7
0.07970278730535817,7
0.38705485889141544,8
0.28144348703200955,8
0.2606891560706064,8
0.25169693181212693,8
0.2273224584610557,8
0.188288107087989,8
0.12718002892926755,8
0.07043218885677759,8
0.053770161177858246,8
0.35635094018662383,9
0.243789636338273,9
0.19235819555953046,9
0.18503606995400773,9
0.19981867022727295,9
0.16209725390175328,9
0.1091006238046703,9
0.05051008290598644,9
0.032460977713601555,9
0.2606212695681068,10
0.17600590901124216,10
0.16451953904569883,10
0.13099027001456834,10
0.12612528181405588,10
0.12175010805513593,10
0.08208499345568257,10
0.03549172800662256,10
0.01795188536803858,10
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.9822584111862431,1
0.7262215890564884,2
0.6568982704575346,2
0.733926418409177,2
0.6171284901602817,2
0.5941131394231018,2
0.4969668588745498,2
0.3631074059490445,2
0.9288317109384492,2
1.0,2
0.6807465224654002,3
0.5308497613966728,3
0.5148248303420717,3
0.4814146500511437,3
0.390099221793241,3
0.3229424630113235,3
0.20303986296022875,3
0.6802088760479326,3
0.5357729991814248,3
0.6393145757984661,4
0.4513563812649956,4
0.42217609976230663,4
0.3028931208486206,4
0.31611176215764686,4
0.2266749250689301,4
0.12636888737879304,4
0.3490817526395235,4
0.3147015241386601,4
0.5864655808097277,5
0.4143776035053273,5
0.38608804988115336,5
0.2636790270808541,5
0.2357988916292291,5
0.17685607769470557,5
0.08558001748988077,5
0.20961585588108705,5
0.1908358052291587,5
0.5113944750716074,6
0.3703487512650335,6
0.31937889696510385,6
0.22643888004124454,6
0.16100975304146123,6
0.13408187605752733,6
0.06747464888485942,6
0.1318858255474167,6
0.4033973664509106,6
0.43990499169806024,7
0.32490230340336657,7
0.2631799235247511,7
0.19207902378505756,7
0.14161844224028278,7
0.10450111499146478,7
0.04792064512894824,7
0.08192510692979187,7
0.18001466277783099,7
0.37936353467000417,8
0.2683197701524105,8
0.226156602018671,8
0.15621958009197628,8
0.11778553664164693,8
0.0868359210493886,8
0.03656186306220305,8
0.055982662649634786,8
0.07787418269184025,8
0.2990604511640273,9
0.20731198853794344,9
0.17579144992938095,9
0.15659977376710724,9
0.09091505309720767,9
0.056924038058661086,9
0.02974115233549036,9
0.03952412381409352,9
0.03429720548720534,9
0.1982232343956138,10
0.14808946771937673,10
0.14511867442901927,10
0.09437160341679939,10
0.06993073977104257,10
0.04442927546450833,10
0.02316852198510575,10
0.029431948994952627,10
0.014996351889291062,10


==> anc/tolerance-updates.csv <==
NormalizedUpdates,SendTolerance
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
1.0,2
1.0,2
1.0,2
1.0,2
1.0,2
1.0,2
1.0,3
1.0,3
1.0,3
1.0,3
1.0,3
1.0,3
1.0,4
1.0,4
1.0,4
1.0,4
1.0,4
1.0,4
1.0,5
1.0,5
1.0,5
0.9951219512195122,5
1.0,5
1.0,5
1.0,6
1.0,6
1.0,6
0.9902439024390244,6
0.9880597014925373,6
0.9698189134808853,6
1.0,7
1.0,7
0.9938650306748467,7
0.9707317073170731,7
0.7940298507462686,7
0.903420523138833,7
0.8333333333333334,8
0.9895833333333334,8
0.9877300613496932,8
0.7463414634146341,8
0.7283582089552239,8
0.778672032193159,8
0.8333333333333334,9
0.9791666666666666,9
0.901840490797546,9
0.6487804878048781,9
0.42388059701492536,9
0.5714285714285714,9
0.8333333333333334,10
0.8854166666666666,10
0.7300613496932515,10
0.5463414634146342,10
0.3582089552238806,10
0.34004024144869216,10
1.0,1
1.0,1
1.0,1
1.0,1
1.0,1
0.6140177690029615,1
1.0,2
1.0,2
1.0,2
1.0,2
1.0,2
0.9990128331688055,2
1.0,3
1.0,3
1.0,3
1.0,3
1.0,3
1.0,3
1.0,4
1.0,4
1.0,4
1.0,4
0.9967585089141004,4
1.0,4
1.0,5
1.0,5
1.0,5
1.0,5
0.9951377633711507,5
0.998025666337611,5
1.0,6
1.0,6
1.0,6
1.0,6
0.9773095623987034,6
0.9417571569595261,6
1.0,7
0.9902912621359223,7
0.9962962962962963,7
0.9242053789731052,7
0.7893030794165316,7
0.8272458045409674,7
1.0,8
0.970873786407767,8
0.9518518518518518,8
0.687041564792176,8
0.5786061588330632,8
0.6475814412635735,8
1.0,9
0.9320388349514563,9
0.7444444444444445,9
0.4889975550122249,9
0.34521880064829824,9
0.43336623889437315,9
0.8,10
0.6019417475728155,10
0.35555555555555557,10
0.24449877750611246,10
0.18152350081037277,10
0.192497532082922,10
1.0,1
1.0,1
1.0,1
1.0,1
0.7142051860202931,1
0.793016558675306,1
1.0,2
1.0,2
1.0,2
1.0,2
0.8556933483652762,2
0.7901367890568755,2
1.0,3
1.0,3
1.0,3
1.0,3
1.0,3
0.7775377969762419,3
1.0,4
1.0,4
1.0,4
1.0,4
1.0,4
0.7890568754499641,4
1.0,5
1.0,5
1.0,5
0.9981834695731153,5
0.9994363021420518,5
0.7883369330453563,5
1.0,6
1.0,6
0.9987608426270136,6
0.9918256130790191,6
0.9723788049605412,6
1.0,6
1.0,7
1.0,7
0.9925650557620818,7
0.9182561307901907,7
0.7908680947012401,7
0.8794096472282218,7
1.0,8
0.9908536585365854,8
0.9256505576208178,8
0.7020890099909174,8
0.5918827508455468,8
0.7512598992080634,8
0.9090909090909091,9
0.9054878048780488,9
0.654275092936803,9
0.4977293369663942,9
0.4131905298759865,9
0.5701943844492441,9
0.5909090909090909,10
0.5487804878048781,10
0.27261462205700127,10
0.22979109900090827,10
0.21645997745208567,10
0.2843772498200144,10

